The Elliptic Double-Box Integral: Massless Amplitudes Beyond Polylogarithms

We derive an analytic representation of the ten-particle, two-loop double-box integral as an elliptic integral over weight-three polylogarithms. To obtain this form, we first derive a four-fold, rational (Feynman-)parametric representation for the integral, expressed directly in terms of dual-conformally invariant cross-ratios; from this, the desired form is easily obtained. The essential features of this integral are illustrated by means of a simplified toy model, and we attach the relevant expressions for both integrals in ancillary files. We propose a normalization for such integrals that renders all of their polylogarithmic degenerations pure, and we discuss the need for a new 'symbology' of iterated elliptic/polylogarithmic integrals in order to bring them to a more canonical form.

==> anc/double_box.m <==
(* ::Package:: *)

(*************************************************************************)
(*                                                                       *)
(* Ancillary file to "The Elliptic Double-Box Integral"                  *)
(* by Jacob L. Bourjaily, Andrew J. McLeod, Marcus Spradlin,             *)
(* Matt von Hippel, and Matthias Wilhelm, arXiv:1712.nnnnn.              *)
(*                                                                       *)
(* This file contains the functions H(a) and Q(a) that appear            *)
(* in eq. (28). H(a) is given as a sum of classical polylogarithms       *)
(* and is valid in the 'positive' part of the Euclidean domain.          *)
(* We also include the Weierstrass form of the quartic                   *)
(* QWeierstrass(s), and the replacement rules that map H(a)              *)
(* to Weierstrass form. In addition to the invariants g2 and g3          *)
(* we include the lower bound of integration appearing in eq.            *)
(* (30), s0.                                                             *)
(*                                                                       *)
(*************************************************************************)

Q = a^2*(1 + a)^2*u1^2 + u2^2*(-1 - a + a*u4)^2 + 
      2*a*(1 + a)*u1*(u2*(-1 - a + a*u4) - a*v1 - (1 + a)*(-1 + v2)) + 
      (a*v1 + (1 + a)*(-1 + v2))^2 - 2*a*(1 + a)*u3*
      ((a + a^2)*u1 + u2*(1 + a - a*u4) - a*v1 - (1 + a)*(-1 + v2))*v2 + 
      a^2*(1 + a)^2*u3^2*v2^2 - 2*u2*(-1 - a + a*u4)*(a*v1 - (1 + a)*(1 + v2));

rtQDef = Sqrt[Q];

g2 = (4*(u1^4 + u2^4*(-1 + u4)^4 + 4*u1^3*(-1 + u2 + u2*u4 - v1 + v2 - 
      u3*v2) + (v1^2 + (1 + (-1 + u3)*v2)^2 + 2*v1*(-1 + v2 + u3*v2))^2 - 
      4*u2^3*(-1 + u4)^2*(1 - v1 + v2 - u3*v2 + 
      u4*(-1 + v1 - (1 + u3)*v2)) + 2*u1^2*(u2^2*(3 + 2*u4 + 3*u4^2) + 
      3*v1^2 + 3*(1 + (-1 + u3)*v2)^2 + v1*(2 + (-2 + 6*u3)*v2) - 
      2*u2*(3 + v1 - v2 + u3*v2 + u4*(1 + 3*v1 + 3*v2 + u3*v2))) + 
      2*u2^2*(3 - 6*v1 + 3*v1^2 + 2*v2 - 2*u3*v2 - 2*v1*v2 - 6*u3*v1*v2 + 
      3*v2^2 - 6*u3*v2^2 + 3*u3^2*v2^2 + u4^2*(3 + 3*v1^2 + 
      (2 - 6*u3)*v2 + (3 + 2*u3 + 3*u3^2)*v2^2 - 
      2*v1*(3 + v2 + u3*v2)) + 2*u4*(-3 - 3*v1^2 + (-2 + 4*u3)*v2 + 
      (-3 + 2*u3 + u3^2)*v2^2 + 2*v1*(3 + v2 + 2*u3*v2))) - 
      4*u2*(-v1^3 - (-1 + (-1 + u3)*v2)*(1 + (-1 + u3)*v2)^2 + 
      v1^2*(3 + (-1 + 3*u3)*v2) + v1*(-3 + (2 - 4*u3)*v2 + 
      (1 - 4*u3 + 3*u3^2)*v2^2) + u4*(-1 + v1^3 + v2 + 3*u3*v2 + 
      (1 - 4*u3 + 3*u3^2)*v2^2 - (-1 + u3)^2*(1 + u3)*v2^3 + 
      v1^2*(-3 + v2 + u3*v2) - v1*(-3 + (2 + 4*u3)*v2 + 
      (1 - 6*u3 + u3^2)*v2^2))) + 4*u1*(u2^3*(-1 + u4)^2*(1 + u4) + 
      v1 - v1^3 - 2*(1 + u3)*v1*v2 + (1 + 2*u3 - 3*u3^2)*v1*v2^2 - 
      (1 + (-1 + u3)*v2)^3 - v1^2*(-1 + v2 + 3*u3*v2) + 
      u2^2*(-3 + v1 - v2 + u3*v2 + 2*u4*(1 + v1 + (2 - 3*u3)*v2) + 
      u4^2*(1 - 3*v1 + (-3 + u3)*v2)) + u2*(3 - 2*v1 - v1^2 - 2*v2 + 
      2*u3*v2 - 6*v1*v2 + 4*u3*v1*v2 - v2^2 + 2*u3*v2^2 - u3^2*v2^2 + 
      u4*(-1 + 3*v1^2 + 4*(1 + u3)*v2 - (3 - 4*u3 + u3^2)*v2^2 + 
      2*v1*(-1 + (2 + u3)*v2))))))/3;

g3 = (-8*(u1^6 + u2^6*(-1 + u4)^6 + 6*u1^5*(-1 + u2 + u2*u4 - v1 + v2 - 
      u3*v2) + (v1^2 + (1 + (-1 + u3)*v2)^2 + 2*v1*(-1 + v2 + u3*v2))^3 - 
      6*u2^5*(-1 + u4)^4*(1 - v1 + v2 - u3*v2 + 
      u4*(-1 + v1 - (1 + u3)*v2)) + 3*u1^4*(u2^2*(5 + 6*u4 + 5*u4^2) + 
      5*v1^2 + 5*(1 + (-1 + u3)*v2)^2 + 2*v1*(3 + (-3 + 5*u3)*v2) - 
      2*u2*(5 + 3*v1 - 3*v2 + 3*u3*v2 + u4*(3 + 5*v1 + v2 + 3*u3*v2))) + 
      3*u2^4*(-1 + u4)^2*(5 - 10*v1 + 5*v1^2 + 6*v2 - 6*u3*v2 - 6*v1*v2 - 
      2*u3*v1*v2 + 5*v2^2 - 10*u3*v2^2 + 5*u3^2*v2^2 + 
      u4^2*(5 + 5*v1^2 - 2*(-3 + u3)*v2 + (5 + 6*u3 + 5*u3^2)*v2^2 - 
      2*v1*(5 + 3*(1 + u3)*v2)) - 2*u4*(5 + 5*v1^2 + (6 - 4*u3)*v2 + 
      (5 - 2*u3 - 3*u3^2)*v2^2 - 2*v1*(5 + (3 + 2*u3)*v2))) - 
      6*u2*(v1^2 + (1 + (-1 + u3)*v2)^2 + 2*v1*(-1 + v2 + u3*v2))*
      (-v1^3 - (-1 + (-1 + u3)*v2)*(1 + (-1 + u3)*v2)^2 + 
      v1^2*(3 + (-1 + 3*u3)*v2) + v1*(-3 + (2 - 4*u3)*v2 + 
      (1 - 4*u3 + 3*u3^2)*v2^2) + u4*(-1 + v1^3 + v2 + 3*u3*v2 + 
      (1 - 4*u3 + 3*u3^2)*v2^2 - (-1 + u3)^2*(1 + u3)*v2^3 + 
      v1^2*(-3 + v2 + u3*v2) - v1*(-3 + (2 + 4*u3)*v2 + 
      (1 - 6*u3 + u3^2)*v2^2))) - 4*u2^3*(5 - 15*v1 + 15*v1^2 - 
      5*v1^3 + 3*v2 - 3*u3*v2 - 6*v1*v2 - 9*u3*v1*v2 + 3*v1^2*v2 + 
      12*u3*v1^2*v2 + 3*v2^2 - 6*u3*v2^2 + 3*u3^2*v2^2 - 3*v1*v2^2 - 
      9*u3*v1*v2^2 + 12*u3^2*v1*v2^2 + 5*v2^3 - 15*u3*v2^3 + 
      15*u3^2*v2^3 - 5*u3^3*v2^3 + 3*u4*(-5 + 5*v1^3 + (-3 + 6*u3)*v2 + 
      (-3 + 5*u3 - 2*u3^2)*v2^2 - (-1 + u3)^2*(5 + u3)*v2^3 - 
      3*v1^2*(5 + v2 + 3*u3*v2) + v1*(15 + 3*(2 + u3)*v2 + 
      (3 + 10*u3 - 3*u3^2)*v2^2)) + u4^3*(-5 + 5*v1^3 + 
      3*(-1 + 4*u3)*v2 + 3*(-1 + u3 + 4*u3^2)*v2^2 - 
      (5 + 3*u3 + 3*u3^2 + 5*u3^3)*v2^3 - 3*v1^2*(5 + v2 + u3*v2) + 
      3*v1*(5 + (2 - 3*u3)*v2 + (1 + 4*u3 + u3^2)*v2^2)) - 
      3*u4^2*(-5 + 5*v1^3 + (-3 + 9*u3)*v2 + (-3 + 4*u3 + 3*u3^2)*v2^2 + 
      (-5 + 3*u3 + u3^2 + u3^3)*v2^3 - 3*v1^2*(5 + v2 + 2*u3*v2) + 
      v1*(15 - 3*(-2 + u3)*v2 + (3 + 11*u3 + 2*u3^2)*v2^2))) + 
      3*u2^2*(5*v1^4 - 4*v1^3*(5 + (-1 + 4*u3)*v2) + (1 + (-1 + u3)*v2)^2*
      (5 - 6*(-1 + u3)*v2 + 5*(-1 + u3)^2*v2^2) + 
      2*v1^2*(15 + 6*(-1 + 3*u3)*v2 + (-1 + 6*u3 + 15*u3^2)*v2^2) - 
      4*v1*(5 + (-3 + 6*u3)*v2 + (-1 + 4*u3 - 3*u3^2)*v2^2 + 
      (-1 + u3)^2*(-1 + 4*u3)*v2^3) + u4^2*(5 + 5*v1^4 - 
      4*(1 + 4*u3)*v2 + 2*(-1 + 6*u3 + 15*u3^2)*v2^2 - 
      4*(1 - 2*u3 - 3*u3^2 + 4*u3^3)*v2^3 + (-1 + u3)^2*
      (5 + 6*u3 + 5*u3^2)*v2^4 + 4*v1^3*(-5 + v2 + u3*v2) - 
      2*v1^2*(-15 + 6*(1 + 2*u3)*v2 + (1 - 10*u3 + u3^2)*v2^2) + 
      4*v1*(-5 + (3 + 9*u3)*v2 + (1 - 8*u3 + 3*u3^2)*v2^2 + 
      (1 - 5*u3 - 5*u3^2 + u3^3)*v2^3)) - 
      2*u4*(5 + 5*v1^4 - 2*(2 + 3*u3)*v2 + (-2 + 8*u3 - 6*u3^2)*v2^2 + 
      2*(-2 + u3)*(-1 + u3)^2*v2^3 - (-1 + u3)^3*(5 + 3*u3)*v2^4 + 
      v1^3*(-20 + (4 - 6*u3)*v2) - 2*v1^2*(-15 - 3*(-2 + u3)*v2 + 
      (1 - 8*u3 + 3*u3^2)*v2^2) + 2*v1*(-10 + 3*(2 + u3)*v2 + 
      2*(1 - 6*u3 + 13*u3^2)*v2^2 + (2 - 11*u3 + 8*u3^2 + u3^3)*
      v2^3))) + 4*u1^3*(u2^3*(5 + 3*u4 + 3*u4^2 + 5*u4^3) - 5*v1^3 - 
      5*(1 + (-1 + u3)*v2)^3 - 3*v1^2*(1 + (-1 + 5*u3)*v2) - 
      3*v1*(1 + (-2 + 6*u3)*v2 + (1 - 6*u3 + 5*u3^2)*v2^2) - 
      3*u2^2*(5 + v1 - v2 + u3*v2 + u4*(2 + 2*v1 + v2 + 4*u3*v2) + 
      u4^2*(1 + 5*v1 + (4 + u3)*v2)) + 3*u2*(5 + 2*v1 + v1^2 - 6*v2 + 
      6*u3*v2 - 4*v1*v2 + 5*u3*v1*v2 + v2^2 - 2*u3*v2^2 + u3^2*v2^2 + 
      u4*(1 + 5*v1^2 + (3 + 5*u3)*v2 + (-4 + 3*u3 + u3^2)*v2^2 + 
      v1*(2 + (3 + 6*u3)*v2)))) + 
      3*u1^2*(u2^4*(-1 + u4)^2*(5 + 6*u4 + 5*u4^2) + 5*v1^4 + 
      5*(1 + (-1 + u3)*v2)^4 + 4*v1^3*(-1 + v2 + 5*u3*v2) + 
      4*v1*(1 + (-1 + u3)*v2)^2*(-1 + v2 + 5*u3*v2) + 
      2*v1^2*(-1 + (2 + 6*u3)*v2 + (-1 - 6*u3 + 15*u3^2)*v2^2) - 
      4*u2^3*(5 - v1 + v2 - u3*v2 - u4*(3 + v1 + 2*v2 - 5*u3*v2) - 
      u4^2*(1 + 3*v1 + 3*v2 - 5*u3*v2) + u4^3*(-1 + 5*v1 + 4*v2 - 
      u3*v2)) + 2*u2^2*(15 - 6*v1 - v1^2 - 6*v2 + 6*u3*v2 - 10*v1*v2 + 
      4*u3*v1*v2 - v2^2 + 2*u3*v2^2 - u3^2*v2^2 - 
      2*u4*(3 + 3*v1^2 - (4 + 11*u3)*v2 + (-3 + 8*u3 - 5*u3^2)*v2^2 + 
      v1*(2 + (8 - 11*u3)*v2)) + u4^2*(-1 + 15*v1^2 + (6 + 4*u3)*v2 + 
      (15 + 6*u3 - u3^2)*v2^2 + 6*v1*(-1 + (3 + u3)*v2))) - 
      4*u2*(-v1^3 - (-5 + (-1 + u3)*v2)*(1 + (-1 + u3)*v2)^2 + 
      v1^2*(-1 + (-5 + 6*u3)*v2) + v1*(-3 + (-2 + 5*u3)*v2 + 
      (5 - 11*u3 + 6*u3^2)*v2^2) + u4*(-1 + 5*v1^3 + 6*(1 + u3)*v2 + 
      3*(-3 + u3 + 2*u3^2)*v2^2 - (-4 + u3)*(-1 + u3)^2*v2^3 + 
      v1^2*(-3 + (6 + 9*u3)*v2) + v1*(-1 + (4 + 5*u3)*v2 + 
      (-3 + 10*u3 + 3*u3^2)*v2^2)))) + 
      6*u1*(u2^5*(-1 + u4)^4*(1 + u4) - u2^4*(-1 + u4)^2*
      (5 - 3*v1 + 3*v2 - 3*u3*v2 + u4^2*(-3 + 5*v1 + v2 - 3*u3*v2) - 
      2*u4*(1 + v1 + 2*v2 - u3*v2)) - (1 + v1 + (-1 + u3)*v2)*
      (v1^2 + (1 + (-1 + u3)*v2)^2 + 2*v1*(-1 + v2 + u3*v2))^2 + 
      2*u2^3*(5 - 6*v1 + v1^2 + 2*v2 - 2*u3*v2 - 4*v1*v2 - u3*v1*v2 + 
      v2^2 - 2*u3*v2^2 + u3^2*v2^2 + u4*(-9 + 3*v1^2 + (-5 + 11*u3)*v2 + 
      (-6 + 11*u3 - 5*u3^2)*v2^2 + v1*(6 + (11 - 8*u3)*v2)) + 
      u4^3*(1 + 5*v1^2 - (1 + u3)*v2 + (-4 - u3 + u3^2)*v2^2 + 
      v1*(-6 + (3 - 2*u3)*v2)) + u4^2*(3 - 9*v1^2 + (4 - 8*u3)*v2 + 
      (9 - 8*u3 - 5*u3^2)*v2^2 + v1*(6 + (-10 + 11*u3)*v2))) - 
      2*u2^2*(5 - 9*v1 + 3*v1^2 + v1^3 - 3*v2 + 3*u3*v2 - 2*v1*v2 - 
      4*u3*v1*v2 + 5*v1^2*v2 - 3*u3*v1^2*v2 - v2^2 + 2*u3*v2^2 - 
      u3^2*v2^2 - 5*v1*v2^2 + 8*u3*v1*v2^2 - 3*u3^2*v1*v2^2 - v2^3 + 
      3*u3*v2^3 - 3*u3^2*v2^3 + u3^3*v2^3 + u4^2*(1 + 5*v1^3 - 
      (2 + 3*u3)*v2 + (-3 + 26*u3 - 3*u3^2)*v2^2 + 
      (4 - 3*u3 - 2*u3^2 + u3^3)*v2^3 + 3*v1^2*(-3 + (2 + u3)*v2) - 
      v1*(-3 + 4*(1 + u3)*v2 + (3 - 8*u3 + u3^2)*v2^2)) + 
      u4*(-6 - 6*v1^3 + 5*(1 + 2*u3)*v2 + 4*(1 - 3*u3 + 2*u3^2)*v2^2 + 
      (-1 + u3)^2*(-3 + 4*u3)*v2^3 + v1^2*(6 + (-11 + 10*u3)*v2) + 
      2*v1*(3 + (3 - 6*u3)*v2 + 4*(1 - 4*u3 + u3^2)*v2^2))) + 
      u2*(-3*v1^4 - (1 + (-1 + u3)*v2)^3*(-5 + 3*(-1 + u3)*v2) + 
      v1^3*(4 + (-8 + 6*u3)*v2) + 2*v1^2*(3 + (2 - 4*u3)*v2 + 
      (-5 - 8*u3 + 9*u3^2)*v2^2) + 2*v1*(-6 + (8 - 5*u3)*v2 + 
      (2 - 6*u3 + 4*u3^2)*v2^2 + (-1 + u3)^2*(-4 + 3*u3)*v2^3) + 
      u4*(5*v1^4 + 2*v1^3*(-6 + (5 + 6*u3)*v2) - (1 + (-1 + u3)*v2)^2*
      (3 - 4*(1 + 3*u3)*v2 + (1 - 4*u3 + 3*u3^2)*v2^2) + 
      2*v1^2*(3 - 5*(1 + u3)*v2 + (2 + 11*u3 + 3*u3^2)*v2^2) - 
      2*v1*(-2 + (5 + 4*u3)*v2 - 4*(1 + 3*u3 + u3^2)*v2^2 + 
      (1 + 8*u3 - 11*u3^2 + 2*u3^3)*v2^3))))))/27;
   
s0 = (u1^2 + (1 + u2*(-1 + u4) - v1)^2 + 
      2*(-1 + u2*(-1 + u3*(-2 + u4) + u4) + u3*(-2 + v1) + v1)*v2 + 
      (1 + u3*(4 + u3))*v2^2 + 2*u1*(2 + u2*(-2 + u4) - v1 - (2 + u3)*v2) + 
      6*Sqrt[(u1 - u3*v2)^2]*Sqrt[u2^2 + (-1 + v2)^2 - 2*u2*(1 + v2)])/3;
      
QWeierstrass= 4*s^3 - g2*s - g3;

rtQWeierstrassDef = Sqrt[QWeierstrass];

(*************************************************************************)
(*                                                                       *)
(* The quantities 'c1' and 'c1' that show up in the function 'H'         *)
(* can be mapped to their definition by replacing  them with 'c1Def'     *)
(* and 'c2Def', respectively (similarly with 'rtQDef' and                *)
(* 'rtQWeierstrassDef'). The map to the Weierstrass form of each         *)
(* of these quantities is implemented in the replacement rule            *)
(* 'toWeierstrass'.                                                      *)
(*                                                                       *)
(*************************************************************************)

c1Def = -(-(1 + a + a*u1 + a^2*u1 - u2 - a*u2 + a*u2*u4 - a*v1 + v2 + a*v2 +
      a*u3*v2 + a^2*u3*v2 + rtQ)/(2*(1 + a)*v2));

c2Def = -(-(1 + a + a*u1 + a^2*u1 - u2 - a*u2 + a*u2*u4 - a*v1 + v2 + a*v2 +
      a*u3*v2 + a^2*u3*v2 - rtQ)/(2*(1 + a)*v2));
      
funcForm = (Pi^2*L[4])/6 + L[4]^3/6 + (Pi^2*L[5])/6 + L[5]^3/6 - (Pi^2*L[6])/6 - 
     L[6]^3/6 - (Pi^2*L[7])/3 - L[1]*L[2]*L[7] - (Pi^2*L[8])/6 - L[8]^3/6 - 
     (Pi^2*L[9])/6 - (L[1]*L[9]^2)/2 + (L[3]*L[9]^2)/2 - L[9]^3/6 + 
     L[1]*L[7]*L[13] - L[2]*L[7]*L[13] - L[3]*L[7]*L[13] - L[1]*L[10]*L[13] + 
     L[2]*L[10]*L[13] + L[3]*L[10]*L[13] - L[7]*L[13]^2 + L[10]*L[13]^2 + 
     L[7]*L[13]*L[15] + (L[5]^2*L[16])/2 - (L[9]^2*L[16])/2 + 
     (L[5]^2*L[17])/2 - (L[5]^2*L[18])/2 + (L[4]*L[20]^2)/2 + 
     (Pi^2*L[21])/6 + (L[4]^2*L[21])/2 - (L[19]^2*L[21])/2 - 
     L[4]*L[20]*L[21] + L[19]*L[20]*L[21] + (L[4]*L[21]^2)/2 - 
     L[1]*L[7]*L[23] - L[1]*L[7]*L[24] + L[3]*L[7]*L[24] - L[4]*L[7]*L[24] + 
     L[7]*L[13]*L[27] + L[2]*L[7]*L[29] + L[7]*L[24]*L[29] - 
     L[7]*L[27]*L[29] - (L[7]*L[29]^2)/2 - L[7]*L[24]*L[30] + 
     (L[7]*L[30]^2)/2 + (L[1]*L[31]^2)/2 - (L[3]*L[31]^2)/2 - 
     (L[17]*L[31]^2)/2 + (L[18]*L[31]^2)/2 + L[1]*L[24]*L[32] - 
     L[3]*L[24]*L[32] - L[24]*L[29]*L[32] + L[24]*L[30]*L[32] + 
     (L[21]^2*L[33])/2 - (L[21]^2*L[36])/2 - (L[8]*L[38]^2)/2 - 
     (Pi^2*L[39])/6 - (L[8]^2*L[39])/2 + (L[37]^2*L[39])/2 + 
     L[8]*L[38]*L[39] - L[37]*L[38]*L[39] - (L[8]*L[39]^2)/2 - 
     (L[33]*L[39]^2)/2 - L[7]*L[15]*L[41] + L[7]*L[40]*L[41] + 
     (L[15]*L[41]^2)/2 - L[15]*L[41]*L[42] + L[40]*L[41]*L[42] + 
     (L[15]*L[42]^2)/2 + (L[34]*L[42]^2)/2 + (L[39]^2*L[43])/2 - 
     (L[42]^2*L[44])/2 + (L[5]*L[45]^2)/2 - (L[9]*L[45]^2)/2 + 
     (L[17]*L[45]^2)/2 + (L[17]*L[46]^2)/2 + (L[22]*L[46]^2)/2 - 
     (L[45]*L[46]^2)/2 + (Pi^2*L[47])/6 + (L[5]^2*L[47])/2 - 
     L[13]*L[27]*L[47] + L[27]*L[29]*L[47] - L[5]*L[45]*L[47] + 
     L[45]*L[46]*L[47] - (L[46]^2*L[47])/2 + (L[5]*L[47]^2)/2 + 
     (L[26]*L[47]^2)/2 - (Pi^2*L[48])/6 - (L[9]^2*L[48])/2 + 
     L[9]*L[45]*L[48] - L[45]*L[46]*L[48] + (L[46]^2*L[48])/2 - 
     (L[9]*L[48]^2)/2 - (L[48]^2*L[49])/2 + (Pi^2*L[50])/6 - 
     L[10]*L[13]*L[50] + (L[22]^2*L[50])/2 + L[7]*L[29]*L[50] - 
     (L[45]^2*L[50])/2 - L[22]*L[46]*L[50] + L[45]*L[46]*L[50] + 
     L[13]*L[47]*L[50] + (L[6]*L[50]^2)/2 + (L[10]*L[50]^2)/2 + 
     (L[22]*L[50]^2)/2 - (L[47]*L[50]^2)/2 + (Pi^2*L[51])/6 + 
     (L[26]^2*L[51])/2 - L[47]*L[50]*L[51] - (L[26]*L[51]^2)/2 + L[51]^3/6 + 
     (Pi^2*L[52])/6 + (L[6]^2*L[52])/2 - L[47]*L[50]*L[52] - 
     (L[6]*L[52]^2)/2 + L[52]^3/6 - L[10]*L[50]*L[53] + L[47]*L[50]*L[53] + 
     (L[10]*L[53]^2)/2 - (L[45]*L[54]^2)/2 - L[7]*L[50]*L[57] + 
     (L[50]*L[57]^2)/2 + L[7]*L[57]*L[58] - (Pi^2*L[60])/6 - 
     (L[45]^2*L[60])/2 + L[45]*L[54]*L[60] - L[54]*L[55]*L[60] + 
     (L[55]^2*L[60])/2 - (L[11]*L[60]^2)/2 - (L[45]*L[60]^2)/2 + 
     (L[56]*L[60]^2)/2 - L[50]*L[57]*L[61] + L[57]*L[58]*L[61] + 
     (L[12]*L[61]^2)/2 + (L[50]*L[61]^2)/2 - (L[59]*L[61]^2)/2 + 
     (L[53]^2*L[62])/2 + (L[48]^2*L[63])/2 - (L[53]^2*L[64])/2 + 
     L[2]*L[7]*L[65] - L[7]*L[13]*L[65] + L[10]*L[13]*L[65] + 
     L[7]*L[23]*L[65] + L[7]*L[24]*L[65] - L[24]*L[32]*L[65] + 
     L[1]*L[7]*L[70] - L[7]*L[65]*L[70] + L[3]*L[7]*L[78] - 
     (L[9]^2*L[79])/2 + (L[31]^2*L[79])/2 - L[2]*L[7]*L[81] + 
     L[7]*L[15]*L[81] - L[7]*L[24]*L[81] + L[7]*L[27]*L[81] + 
     L[24]*L[32]*L[81] - L[27]*L[47]*L[81] - L[7]*L[50]*L[81] - 
     L[7]*L[70]*L[82] - (L[7]*L[83]^2)/2 + L[7]*L[70]*L[84] + 
     L[7]*L[71]*L[86] + L[7]*L[69]*L[87] + L[2]*L[7]*L[89] + 
     L[7]*L[23]*L[89] - L[7]*L[70]*L[89] - L[7]*L[74]*L[90] - 
     L[7]*L[89]*L[93] + (L[7]*L[93]^2)/2 - L[7]*L[69]*L[94] + 
     (L[69]^2*L[94])/2 + L[7]*L[74]*L[94] - (L[74]^2*L[94])/2 - 
     L[7]*L[81]*L[94] + L[7]*L[84]*L[94] - (Pi^2*L[95])/6 - 
     L[66]*L[67]*L[95] + (L[67]^2*L[95])/2 - (L[11]*L[95]^2)/2 + 
     (L[68]*L[95]^2)/2 + (Pi^2*L[96])/6 + L[72]*L[73]*L[96] - 
     (L[73]^2*L[96])/2 + (L[33]*L[96]^2)/2 - (L[75]*L[96]^2)/2 - 
     L[74]*L[90]*L[97] + L[74]*L[94]*L[97] - (L[34]*L[97]^2)/2 + 
     (L[91]*L[97]^2)/2 - (L[94]*L[97]^2)/2 - L[2]*L[7]*L[98] + 
     L[7]*L[13]*L[98] - L[10]*L[13]*L[98] - L[7]*L[23]*L[98] - 
     L[7]*L[24]*L[98] + L[24]*L[32]*L[98] + L[7]*L[70]*L[98] - 
     L[7]*L[13]*L[100] + L[10]*L[13]*L[100] + L[7]*L[24]*L[100] - 
     L[24]*L[32]*L[100] + L[7]*L[89]*L[100] - (L[7]*L[100]^2)/2 - 
     (L[66]^2*L[101])/2 + (L[72]^2*L[101])/2 + L[66]*L[95]*L[101] - 
     (L[95]^2*L[101])/2 - L[72]*L[96]*L[101] + (L[96]^2*L[101])/2 + 
     (L[77]*L[101]^2)/2 - (L[95]*L[101]^2)/2 + (L[96]*L[101]^2)/2 + 
     L[16]*L[79]*L[102] + L[77]*L[79]*L[102] - (L[77]*L[102]^2)/2 - 
     L[2]*L[89]*L[103] - L[23]*L[89]*L[103] + L[70]*L[89]*L[103] + 
     L[89]*L[93]*L[103] + L[2]*L[98]*L[103] + L[23]*L[98]*L[103] - 
     L[70]*L[98]*L[103] - L[78]*L[98]*L[103] - L[89]*L[100]*L[103] + 
     L[69]*L[87]*L[104] - L[69]*L[94]*L[104] + (L[12]*L[104]^2)/2 - 
     (L[88]*L[104]^2)/2 + (L[94]*L[104]^2)/2 + L[7]*L[82]*L[105] - 
     L[7]*L[84]*L[105] + (L[9]^2*L[106])/2 - (L[31]^2*L[106])/2 - 
     (L[102]^2*L[106])/2 + (L[102]^2*L[110])/2 - L[7]*L[70]*L[111] - 
     L[7]*L[83]*L[111] + L[7]*L[105]*L[111] - L[7]*L[111]^2 + 
     (L[9]^2*L[113])/2 - (L[31]^2*L[113])/2 - L[79]*L[102]*L[114] + 
     L[79]*L[102]*L[115] - L[7]*L[82]*L[118] + L[7]*L[84]*L[118] - 
     L[7]*L[86]*L[118] + (L[86]^2*L[118])/2 - (Pi^2*L[119])/6 - 
     L[116]*L[117]*L[119] + (L[117]^2*L[119])/2 + L[71]*L[86]*L[120] - 
     L[86]*L[118]*L[120] + (L[118]*L[120]^2)/2 - (Pi^2*L[121])/6 - 
     (L[116]^2*L[121])/2 + L[116]*L[119]*L[121] - (L[119]^2*L[121])/2 + 
     (L[77]*L[121]^2)/2 - (L[108]*L[121]^2)/2 - (L[119]*L[121]^2)/2 - 
     L[121]^3/6 - (Pi^2*L[122])/6 + (L[77]*L[122]^2)/2 - 
     (L[108]*L[122]^2)/2 - L[122]^3/6 - L[82]*L[105]*L[123] + 
     L[84]*L[105]*L[123] + L[7]*L[82]*L[125] + L[7]*L[111]*L[125] - 
     L[105]*L[123]*L[125] + (L[123]*L[125]^2)/2 - (Pi^2*L[126])/6 + 
     (L[107]*L[126]^2)/2 + (L[115]*L[126]^2)/2 - L[126]^3/6 + 
     (L[108]*L[127]^2)/2 - (L[122]*L[127]^2)/2 + (L[126]*L[127]^2)/2 + 
     L[70]*L[111]*L[128] + L[83]*L[111]*L[128] - L[105]*L[111]*L[128] + 
     L[111]^2*L[128] + L[105]*L[125]*L[128] - (L[125]^2*L[128])/2 - 
     (Pi^2*L[130])/6 - (L[122]^2*L[130])/2 + (L[126]^2*L[130])/2 + 
     L[122]*L[127]*L[130] - L[126]*L[127]*L[130] - (L[109]*L[130]^2)/2 - 
     (L[122]*L[130]^2)/2 + (L[124]*L[130]^2)/2 - L[123]*L[125]*L[131] + 
     L[125]*L[128]*L[131] + (L[76]*L[131]^2)/2 + (L[123]*L[131]^2)/2 - 
     (L[129]*L[131]^2)/2 + (L[119]^2*L[132])/2 - (L[119]^2*L[133])/2 + 
     (L[120]^2*L[134])/2 - (L[120]^2*L[135])/2 - (L[8]*L[149]^2)/2 - 
     (Pi^2*L[150])/6 - (L[8]^2*L[150])/2 + (L[148]^2*L[150])/2 + 
     L[8]*L[149]*L[150] - L[148]*L[149]*L[150] - (L[8]*L[150]^2)/2 - 
     (L[121]*L[154]^2)/2 - (Pi^2*L[156])/6 - (L[121]^2*L[156])/2 + 
     L[121]*L[154]*L[156] - L[154]*L[155]*L[156] + (L[155]^2*L[156])/2 - 
     (L[121]*L[156]^2)/2 - (L[145]*L[156]^2)/2 + (L[118]*L[157]^2)/2 - 
     L[7]*L[118]*L[158] + L[7]*L[153]*L[158] - L[118]*L[157]*L[158] + 
     L[153]*L[157]*L[158] + (L[118]*L[158]^2)/2 - (L[9]*L[160]^2)/2 + 
     (L[46]*L[160]^2)/2 - (L[122]*L[160]^2)/2 - (Pi^2*L[161])/6 + 
     (L[160]^2*L[161])/2 + (L[114]*L[161]^2)/2 - L[161]^3/6 - 
     (Pi^2*L[163])/6 - (L[9]^2*L[163])/2 + L[9]*L[160]*L[163] - 
     L[160]*L[161]*L[163] + (L[161]^2*L[163])/2 - (L[9]*L[163]^2)/2 + 
     (Pi^2*L[164])/6 + (L[46]^2*L[164])/2 - L[46]*L[160]*L[164] + 
     L[160]*L[161]*L[164] - (L[161]^2*L[164])/2 + (L[46]*L[164]^2)/2 - 
     (Pi^2*L[165])/6 - (L[122]^2*L[165])/2 + L[122]*L[160]*L[165] - 
     L[160]*L[161]*L[165] + (L[161]^2*L[165])/2 - (L[122]*L[165]^2)/2 - 
     (L[138]*L[165]^2)/2 + (L[10]*L[166]^2)/2 - (L[47]*L[167]^2)/2 + 
     (L[123]*L[168]^2)/2 + (L[159]*L[168]^2)/2 - L[10]*L[13]*L[169] + 
     L[27]*L[47]*L[169] - L[105]*L[123]*L[169] + L[13]*L[162]*L[169] - 
     L[27]*L[162]*L[169] + L[105]*L[162]*L[169] - L[10]*L[166]*L[169] + 
     L[162]*L[166]*L[169] + L[47]*L[167]*L[169] - L[162]*L[167]*L[169] - 
     L[123]*L[168]*L[169] + L[162]*L[168]*L[169] + (L[10]*L[169]^2)/2 - 
     (L[47]*L[169]^2)/2 + (L[123]*L[169]^2)/2 - (L[162]*L[169]^2)/2 + 
     (L[165]^2*L[170])/2 - (L[168]^2*L[171])/2 + (L[157]^2*L[172])/2 + 
     (L[156]^2*L[173])/2 - (L[157]^2*L[174])/2 - (L[121]*L[177]^2)/2 - 
     (Pi^2*L[178])/6 - (L[121]^2*L[178])/2 + (L[176]^2*L[178])/2 + 
     L[121]*L[177]*L[178] - L[176]*L[177]*L[178] - (L[121]*L[178]^2)/2 - 
     L[7]*L[15]*L[185] + L[7]*L[151]*L[185] + (L[15]*L[185]^2)/2 - 
     L[15]*L[185]*L[186] + L[151]*L[185]*L[186] + (L[15]*L[186]^2)/2 + 
     (L[137]*L[186]^2)/2 - (L[152]*L[186]^2)/2 - L[7]*L[118]*L[187] + 
     L[7]*L[175]*L[187] + (L[118]*L[187]^2)/2 - L[118]*L[187]*L[188] + 
     L[175]*L[187]*L[188] + (L[118]*L[188]^2)/2 + (L[137]*L[188]^2)/2 - 
     (L[179]*L[188]^2)/2 - (L[8]*L[189]^2)/2 - (Pi^2*L[191])/6 - 
     (L[8]^2*L[191])/2 + L[8]*L[189]*L[191] - L[189]*L[190]*L[191] + 
     (L[190]^2*L[191])/2 - (L[8]*L[191]^2)/2 - (L[145]*L[191]^2)/2 + 
     (L[15]*L[193]^2)/2 + (L[172]*L[193]^2)/2 - L[7]*L[15]*L[194] + 
     L[7]*L[192]*L[194] - L[15]*L[193]*L[194] + L[192]*L[193]*L[194] + 
     (L[15]*L[194]^2)/2 + (L[191]^2*L[195])/2 - (L[193]^2*L[196])/2 - 
     (L[163]^2*L[197])/2 + (L[166]^2*L[198])/2 + (L[163]^2*L[199])/2 - 
     (L[166]^2*L[200])/2 - (Pi^2*L[201])/6 + (L[114]*L[201]^2)/2 - 
     L[201]^3/6 - (L[9]*L[202]^2)/2 + (L[46]*L[202]^2)/2 - 
     (L[122]*L[202]^2)/2 + (L[201]*L[202]^2)/2 - (Pi^2*L[204])/6 - 
     (L[9]^2*L[204])/2 + (L[201]^2*L[204])/2 + L[9]*L[202]*L[204] - 
     L[201]*L[202]*L[204] - (L[9]*L[204]^2)/2 - (L[143]*L[204]^2)/2 + 
     (Pi^2*L[205])/6 + (L[46]^2*L[205])/2 - (L[201]^2*L[205])/2 - 
     L[46]*L[202]*L[205] + L[201]*L[202]*L[205] + (L[46]*L[205]^2)/2 + 
     (L[146]*L[205]^2)/2 - (Pi^2*L[206])/6 - (L[122]^2*L[206])/2 + 
     (L[201]^2*L[206])/2 + L[122]*L[202]*L[206] - L[201]*L[202]*L[206] - 
     (L[122]*L[206]^2)/2 - (L[180]*L[206]^2)/2 + (L[204]^2*L[210])/2 + 
     (L[206]^2*L[211])/2 - L[10]*L[13]*L[212] + L[27]*L[47]*L[212] - 
     L[105]*L[123]*L[212] + L[13]*L[203]*L[212] - L[27]*L[203]*L[212] + 
     L[105]*L[203]*L[212] + (L[10]*L[212]^2)/2 - (L[47]*L[212]^2)/2 + 
     (L[123]*L[212]^2)/2 - (L[203]*L[212]^2)/2 - L[10]*L[212]*L[213] + 
     L[203]*L[212]*L[213] + (L[10]*L[213]^2)/2 + (L[144]*L[213]^2)/2 - 
     (L[208]*L[213]^2)/2 + L[47]*L[212]*L[214] - L[203]*L[212]*L[214] - 
     (L[47]*L[214]^2)/2 - (L[147]*L[214]^2)/2 + (L[209]*L[214]^2)/2 - 
     L[123]*L[212]*L[215] + L[203]*L[212]*L[215] + (L[123]*L[215]^2)/2 + 
     (L[136]*L[215]^2)/2 - (L[207]*L[215]^2)/2 - (L[150]^2*L[216])/2 - 
     (L[178]^2*L[216])/2 + (L[150]^2*L[217])/2 + (L[178]^2*L[218])/2 + 
     (L[45]*L[220]^2)/2 + (Pi^2*L[222])/6 + (L[45]^2*L[222])/2 - 
     (L[219]^2*L[222])/2 - L[45]*L[220]*L[222] + L[219]*L[220]*L[222] + 
     (L[45]*L[222]^2)/2 + (L[216]*L[222]^2)/2 + L[7]*L[50]*L[223] - 
     L[7]*L[221]*L[223] - (L[50]*L[223]^2)/2 + L[50]*L[223]*L[224] - 
     L[221]*L[223]*L[224] - (L[50]*L[224]^2)/2 - (L[137]*L[224]^2)/2 - 
     (L[222]^2*L[225])/2 + (L[224]^2*L[226])/2 - (L[205]^2*L[227])/2 + 
     (L[45]*L[228]^2)/2 + (Pi^2*L[231])/6 + (L[45]^2*L[231])/2 - 
     L[45]*L[228]*L[231] + L[228]*L[229]*L[231] - (L[229]^2*L[231])/2 + 
     (L[45]*L[231]^2)/2 + (L[145]*L[231]^2)/2 - (L[50]*L[232]^2)/2 - 
     (L[172]*L[232]^2)/2 + (L[232]^2*L[233])/2 + L[7]*L[50]*L[234] - 
     L[7]*L[230]*L[234] + L[50]*L[232]*L[234] - L[230]*L[232]*L[234] - 
     (L[50]*L[234]^2)/2 - (L[231]^2*L[235])/2 + (L[164]^2*L[236])/2 - 
     (L[167]^2*L[237])/2 - (L[164]^2*L[238])/2 + (L[167]^2*L[239])/2 + 
     (L[121]*L[253]^2)/2 + (Pi^2*L[255])/6 + (L[121]^2*L[255])/2 - 
     L[121]*L[253]*L[255] + L[253]*L[254]*L[255] - (L[254]^2*L[255])/2 + 
     (L[121]*L[255]^2)/2 + (L[247]*L[255]^2)/2 - (L[118]*L[256]^2)/2 + 
     L[7]*L[118]*L[257] - L[7]*L[252]*L[257] + L[118]*L[256]*L[257] - 
     L[252]*L[256]*L[257] - (L[118]*L[257]^2)/2 + (Pi^2*L[259])/6 + 
     (L[9]^2*L[259])/2 + (L[9]*L[259]^2)/2 + (L[248]*L[259]^2)/2 - 
     (Pi^2*L[260])/6 - (L[46]^2*L[260])/2 - (L[46]*L[260]^2)/2 + 
     (Pi^2*L[261])/6 + (L[122]^2*L[261])/2 + (L[122]*L[261]^2)/2 + 
     (L[242]*L[261]^2)/2 - (L[10]*L[262]^2)/2 - (L[249]*L[262]^2)/2 + 
     (L[47]*L[263]^2)/2 - (L[123]*L[264]^2)/2 - (L[258]*L[264]^2)/2 + 
     (L[262]^2*L[265])/2 - (L[261]^2*L[266])/2 + (L[264]^2*L[267])/2 - 
     (L[256]^2*L[268])/2 - (L[255]^2*L[269])/2 + (L[256]^2*L[270])/2 - 
     (L[259]^2*L[271])/2 + (L[121]*L[274]^2)/2 + (Pi^2*L[275])/6 + 
     (L[121]^2*L[275])/2 - (L[273]^2*L[275])/2 - L[121]*L[274]*L[275] + 
     L[273]*L[274]*L[275] + (L[121]*L[275]^2)/2 + L[7]*L[118]*L[282] - 
     L[7]*L[272]*L[282] - (L[118]*L[282]^2)/2 + L[118]*L[282]*L[283] - 
     L[272]*L[282]*L[283] - (L[118]*L[283]^2)/2 - (L[241]*L[283]^2)/2 + 
     (L[276]*L[283]^2)/2 + (Pi^2*L[284])/6 + (L[9]^2*L[284])/2 + 
     (L[9]*L[284]^2)/2 - (Pi^2*L[285])/6 - (L[46]^2*L[285])/2 - 
     (L[46]*L[285]^2)/2 - (L[250]*L[285]^2)/2 + (Pi^2*L[286])/6 + 
     (L[122]^2*L[286])/2 + (L[122]*L[286]^2)/2 + (L[277]*L[286]^2)/2 - 
     (L[286]^2*L[289])/2 - (L[10]*L[290]^2)/2 + (L[47]*L[291]^2)/2 + 
     (L[251]*L[291]^2)/2 - (L[288]*L[291]^2)/2 - (L[123]*L[292]^2)/2 - 
     (L[240]*L[292]^2)/2 + (L[287]*L[292]^2)/2 + (L[275]^2*L[293])/2 - 
     (L[275]^2*L[294])/2 + (L[284]^2*L[295])/2 - (L[290]^2*L[296])/2 - 
     (L[284]^2*L[297])/2 + (L[290]^2*L[298])/2 - (L[45]*L[300]^2)/2 - 
     (Pi^2*L[302])/6 - (L[45]^2*L[302])/2 + (L[299]^2*L[302])/2 + 
     L[45]*L[300]*L[302] - L[299]*L[300]*L[302] - (L[45]*L[302]^2)/2 - 
     (L[293]*L[302]^2)/2 - L[7]*L[50]*L[303] + L[7]*L[301]*L[303] + 
     (L[50]*L[303]^2)/2 - L[50]*L[303]*L[304] + L[301]*L[303]*L[304] + 
     (L[50]*L[304]^2)/2 + (L[241]*L[304]^2)/2 + (L[302]^2*L[305])/2 - 
     (L[304]^2*L[306])/2 + (L[285]^2*L[307])/2 - (L[45]*L[308]^2)/2 - 
     (Pi^2*L[311])/6 - (L[45]^2*L[311])/2 + L[45]*L[308]*L[311] - 
     L[308]*L[309]*L[311] + (L[309]^2*L[311])/2 - (L[45]*L[311]^2)/2 - 
     (L[247]*L[311]^2)/2 + (L[50]*L[312]^2)/2 + (L[268]*L[312]^2)/2 - 
     (L[312]^2*L[313])/2 - L[7]*L[50]*L[314] + L[7]*L[310]*L[314] - 
     L[50]*L[312]*L[314] + L[310]*L[312]*L[314] + (L[50]*L[314]^2)/2 + 
     (L[311]^2*L[315])/2 - (L[260]^2*L[316])/2 + (L[263]^2*L[317])/2 + 
     (L[260]^2*L[318])/2 - (L[263]^2*L[319])/2 + L[7]*L[13]*L[320] - 
     L[7]*L[23]*L[320] - L[7]*L[27]*L[320] + L[7]*L[105]*L[320] - 
     L[13]*L[162]*L[320] + L[23]*L[162]*L[320] + L[27]*L[162]*L[320] - 
     L[105]*L[162]*L[320] + L[7]*L[13]*L[321] - L[7]*L[23]*L[321] - 
     L[7]*L[27]*L[321] + L[7]*L[105]*L[321] - L[13]*L[203]*L[321] + 
     L[23]*L[203]*L[321] + L[27]*L[203]*L[321] - L[105]*L[203]*L[321] - 
     L[2]*L[7]*L[322] - L[7]*L[13]*L[322] + L[7]*L[27]*L[322] + 
     L[7]*L[70]*L[322] + L[7]*L[93]*L[322] - L[7]*L[100]*L[322] - 
     L[7]*L[105]*L[322] - L[9]*L[259]*L[327] + L[46]*L[260]*L[327] - 
     L[122]*L[261]*L[327] + (L[9]*L[327]^2)/2 - (L[46]*L[327]^2)/2 - 
     (L[77]*L[327]^2)/2 + (L[122]*L[327]^2)/2 + (Pi^2*L[328])/6 + 
     L[259]*L[327]*L[328] - L[260]*L[327]*L[328] + L[261]*L[327]*L[328] - 
     (L[327]^2*L[328])/2 - (L[16]*L[328]^2)/2 + (L[106]*L[328]^2)/2 - 
     (L[110]*L[328]^2)/2 - (L[115]*L[328]^2)/2 - (L[259]*L[328]^2)/2 + 
     (L[260]*L[328]^2)/2 - (L[261]*L[328]^2)/2 + L[328]^3/6 + 
     L[2]*L[322]*L[329] + L[13]*L[322]*L[329] - L[27]*L[322]*L[329] - 
     L[70]*L[322]*L[329] - L[93]*L[322]*L[329] + L[100]*L[322]*L[329] + 
     L[105]*L[322]*L[329] + L[10]*L[13]*L[330] - L[27]*L[47]*L[330] + 
     L[7]*L[81]*L[330] - L[7]*L[84]*L[330] + L[105]*L[123]*L[330] + 
     L[10]*L[262]*L[330] - L[47]*L[263]*L[330] + L[123]*L[264]*L[330] - 
     L[13]*L[329]*L[330] + L[27]*L[329]*L[330] - L[105]*L[329]*L[330] - 
     L[262]*L[329]*L[330] + L[263]*L[329]*L[330] - L[264]*L[329]*L[330] - 
     (L[10]*L[330]^2)/2 + (L[47]*L[330]^2)/2 - (L[123]*L[330]^2)/2 + 
     (L[329]*L[330]^2)/2 + (L[8]*L[331]^2)/2 + (L[327]*L[332]^2)/2 + 
     (Pi^2*L[333])/6 + (L[8]^2*L[333])/2 - L[8]*L[331]*L[333] + 
     L[331]*L[332]*L[333] - (L[332]^2*L[333])/2 + (L[8]*L[333]^2)/2 + 
     (L[247]*L[333]^2)/2 + L[7]*L[330]*L[334] - (L[330]*L[334]^2)/2 - 
     (L[15]*L[335]^2)/2 - (L[268]*L[335]^2)/2 + L[7]*L[15]*L[336] - 
     2*L[7]*L[334]*L[336] + L[15]*L[335]*L[336] - L[334]*L[335]*L[336] - 
     (L[15]*L[336]^2)/2 + (Pi^2*L[337])/6 + (L[327]^2*L[337])/2 - 
     (L[331]^2*L[337])/2 - L[327]*L[332]*L[337] + L[331]*L[332]*L[337] - 
     (L[333]^2*L[337])/2 + (L[11]*L[337]^2)/2 + (L[327]*L[337]^2)/2 - 
     (L[333]*L[337]^2)/2 + L[330]*L[334]*L[338] + (L[335]^2*L[338])/2 - 
     L[334]*L[336]*L[338] - (L[12]*L[338]^2)/2 - (L[330]*L[338]^2)/2 + 
     (L[335]*L[338]^2)/2 - L[2]*L[7]*L[339] - L[7]*L[13]*L[339] + 
     L[7]*L[27]*L[339] + L[7]*L[70]*L[339] + L[7]*L[93]*L[339] - 
     L[7]*L[100]*L[339] - L[7]*L[105]*L[339] + L[7]*L[325]*L[341] - 
     (L[327]*L[343]^2)/2 - L[7]*L[330]*L[344] + (L[330]*L[344]^2)/2 - 
     L[330]*L[344]*L[347] + (L[34]*L[347]^2)/2 + (L[330]*L[347]^2)/2 - 
     (L[346]*L[347]^2)/2 + L[7]*L[344]*L[348] + L[344]*L[347]*L[348] - 
     (Pi^2*L[349])/6 - (L[327]^2*L[349])/2 + (L[342]^2*L[349])/2 + 
     L[327]*L[343]*L[349] - L[342]*L[343]*L[349] - (L[33]*L[349]^2)/2 - 
     (L[327]*L[349]^2)/2 + (L[345]*L[349]^2)/2 + (Pi^2*L[350])/6 - 
     (L[16]*L[350]^2)/2 + (L[106]*L[350]^2)/2 - (L[110]*L[350]^2)/2 - 
     (L[115]*L[350]^2)/2 - (L[284]*L[350]^2)/2 + (L[285]*L[350]^2)/2 - 
     (L[286]*L[350]^2)/2 + L[350]^3/6 - L[9]*L[284]*L[351] + 
     L[46]*L[285]*L[351] - L[122]*L[286]*L[351] - (L[323]^2*L[351])/2 + 
     L[284]*L[350]*L[351] - L[285]*L[350]*L[351] + L[286]*L[350]*L[351] + 
     (L[9]*L[351]^2)/2 - (L[46]*L[351]^2)/2 - (L[77]*L[351]^2)/2 + 
     (L[122]*L[351]^2)/2 - (L[350]*L[351]^2)/2 + L[2]*L[339]*L[352] + 
     L[13]*L[339]*L[352] - L[27]*L[339]*L[352] - L[70]*L[339]*L[352] - 
     L[93]*L[339]*L[352] + L[100]*L[339]*L[352] + L[105]*L[339]*L[352] + 
     L[10]*L[13]*L[353] - L[27]*L[47]*L[353] + L[7]*L[81]*L[353] - 
     L[7]*L[84]*L[353] + L[105]*L[123]*L[353] + L[10]*L[290]*L[353] - 
     L[47]*L[291]*L[353] + L[123]*L[292]*L[353] - L[7]*L[325]*L[353] + 
     (L[325]^2*L[353])/2 - L[13]*L[352]*L[353] + L[27]*L[352]*L[353] - 
     L[105]*L[352]*L[353] - L[290]*L[352]*L[353] + L[291]*L[352]*L[353] - 
     L[292]*L[352]*L[353] - (L[10]*L[353]^2)/2 + (L[47]*L[353]^2)/2 - 
     (L[123]*L[353]^2)/2 + (L[352]*L[353]^2)/2 - (Pi^2*L[354])/6 - 
     L[323]*L[324]*L[354] + (L[324]^2*L[354])/2 + L[323]*L[351]*L[354] - 
     (L[351]^2*L[354])/2 - (L[33]*L[354]^2)/2 + (L[326]*L[354]^2)/2 - 
     (L[351]*L[354]^2)/2 + L[325]*L[341]*L[355] - L[325]*L[353]*L[355] + 
     (L[34]*L[355]^2)/2 - (L[340]*L[355]^2)/2 + (L[353]*L[355]^2)/2 + 
     (L[351]*L[356]^2)/2 + (L[8]*L[357]^2)/2 + (Pi^2*L[358])/6 + 
     (L[8]^2*L[358])/2 - (L[356]^2*L[358])/2 - L[8]*L[357]*L[358] + 
     L[356]*L[357]*L[358] + (L[8]*L[358]^2)/2 + (L[293]*L[358]^2)/2 + 
     L[7]*L[353]*L[359] - (L[353]*L[359]^2)/2 + L[353]*L[359]*L[360] - 
     (L[12]*L[360]^2)/2 - (L[353]*L[360]^2)/2 + L[7]*L[15]*L[361] - 
     2*L[7]*L[359]*L[361] - L[359]*L[360]*L[361] - (L[15]*L[361]^2)/2 + 
     (L[360]^2*L[362])/2 + L[15]*L[361]*L[362] - L[359]*L[361]*L[362] - 
     (L[15]*L[362]^2)/2 - (L[241]*L[362]^2)/2 + (L[360]*L[362]^2)/2 + 
     (Pi^2*L[363])/6 + (L[351]^2*L[363])/2 - L[351]*L[356]*L[363] + 
     L[356]*L[357]*L[363] - (L[357]^2*L[363])/2 - (L[358]^2*L[363])/2 + 
     (L[11]*L[363]^2)/2 + (L[351]*L[363]^2)/2 - (L[358]*L[363]^2)/2 + 
     L[13]*P[2, 10] - L[42]*P[2, 10] + L[81]*P[2, 10] - L[186]*P[2, 10] - 
     L[193]*P[2, 10] + L[335]*P[2, 10] + L[362]*P[2, 10] + L[61]*P[2, 14] + 
     L[104]*P[2, 14] - L[338]*P[2, 14] - L[360]*P[2, 14] - L[1]*P[2, 15] + 
     L[2]*P[2, 15] + L[3]*P[2, 15] + L[13]*P[2, 15] - L[53]*P[2, 15] + 
     L[65]*P[2, 15] - L[98]*P[2, 15] + L[100]*P[2, 15] - L[166]*P[2, 15] - 
     L[213]*P[2, 15] + L[262]*P[2, 15] + L[290]*P[2, 15] - L[21]*P[2, 21] + 
     L[42]*P[2, 25] - L[97]*P[2, 25] + L[347]*P[2, 25] + L[355]*P[2, 25] + 
     L[53]*P[2, 28] + L[1]*P[2, 35] - L[3]*P[2, 35] - L[29]*P[2, 35] + 
     L[30]*P[2, 35] - L[65]*P[2, 35] + L[81]*P[2, 35] + L[98]*P[2, 35] - 
     L[100]*P[2, 35] + L[39]*P[2, 39] + L[7]*P[2, 41] + L[42]*P[2, 41] - 
     L[42]*P[2, 42] + L[29]*P[2, 47] - L[47]*P[2, 47] - L[52]*P[2, 47] - 
     L[61]*P[2, 47] - L[81]*P[2, 47] + L[224]*P[2, 47] + L[232]*P[2, 47] - 
     L[304]*P[2, 47] - L[312]*P[2, 47] + L[48]*P[2, 48] + L[29]*P[2, 50] - 
     L[50]*P[2, 50] - L[51]*P[2, 50] + L[53]*P[2, 50] - L[81]*P[2, 50] + 
     L[167]*P[2, 50] + L[214]*P[2, 50] - L[263]*P[2, 50] - L[291]*P[2, 50] - 
     L[53]*P[2, 53] + L[7]*P[2, 57] + L[61]*P[2, 57] + L[60]*P[2, 60] - 
     L[61]*P[2, 61] + L[7]*P[2, 69] + L[104]*P[2, 69] - L[7]*P[2, 74] - 
     L[97]*P[2, 74] - L[7]*P[2, 80] + L[131]*P[2, 85] + L[7]*P[2, 86] + 
     L[120]*P[2, 86] + L[7]*P[2, 92] - L[78]*P[2, 94] + L[93]*P[2, 94] - 
     L[100]*P[2, 94] + L[95]*P[2, 95] - L[96]*P[2, 96] + L[97]*P[2, 97] - 
     L[7]*P[2, 99] - L[81]*P[2, 103] + L[84]*P[2, 103] + L[97]*P[2, 103] - 
     L[104]*P[2, 103] - L[104]*P[2, 104] + L[120]*P[2, 112] - 
     L[82]*P[2, 118] + L[84]*P[2, 118] - L[131]*P[2, 118] - 
     L[168]*P[2, 118] - L[215]*P[2, 118] + L[264]*P[2, 118] + 
     L[292]*P[2, 118] + L[119]*P[2, 119] - L[120]*P[2, 120] - 
     L[82]*P[2, 123] + L[84]*P[2, 123] - L[120]*P[2, 123] - 
     L[157]*P[2, 123] - L[188]*P[2, 123] + L[256]*P[2, 123] + 
     L[283]*P[2, 123] + L[70]*P[2, 125] + L[83]*P[2, 125] + 
     L[111]*P[2, 125] + L[131]*P[2, 125] + L[82]*P[2, 128] + 
     L[111]*P[2, 128] + L[130]*P[2, 130] - L[131]*P[2, 131] + 
     L[168]*P[2, 139] + L[157]*P[2, 140] + L[193]*P[2, 140] - 
     L[232]*P[2, 140] + L[166]*P[2, 141] - L[167]*P[2, 142] + 
     L[150]*P[2, 150] + L[156]*P[2, 156] - L[157]*P[2, 157] + 
     L[7]*P[2, 158] + L[157]*P[2, 158] + L[163]*P[2, 163] - 
     L[164]*P[2, 164] + L[165]*P[2, 165] - L[166]*P[2, 166] + 
     L[167]*P[2, 167] - L[168]*P[2, 168] + L[23]*P[2, 169] + 
     L[166]*P[2, 169] - L[167]*P[2, 169] + L[168]*P[2, 169] + 
     L[178]*P[2, 178] + L[215]*P[2, 181] + L[186]*P[2, 182] + 
     L[188]*P[2, 182] - L[224]*P[2, 182] + L[213]*P[2, 183] - 
     L[214]*P[2, 184] + L[7]*P[2, 185] + L[186]*P[2, 185] - 
     L[186]*P[2, 186] + L[7]*P[2, 187] + L[188]*P[2, 187] - 
     L[188]*P[2, 188] + L[191]*P[2, 191] - L[193]*P[2, 193] + 
     L[7]*P[2, 194] + L[193]*P[2, 194] + L[204]*P[2, 204] - 
     L[205]*P[2, 205] + L[206]*P[2, 206] + L[23]*P[2, 212] + 
     L[213]*P[2, 212] - L[214]*P[2, 212] + L[215]*P[2, 212] - 
     L[213]*P[2, 213] + L[214]*P[2, 214] - L[215]*P[2, 215] - 
     L[222]*P[2, 222] - L[7]*P[2, 223] - L[224]*P[2, 223] + 
     L[224]*P[2, 224] - L[231]*P[2, 231] + L[232]*P[2, 232] - 
     L[7]*P[2, 234] - L[232]*P[2, 234] - L[264]*P[2, 243] - 
     L[256]*P[2, 244] + L[312]*P[2, 244] - L[335]*P[2, 244] - 
     L[262]*P[2, 245] + L[263]*P[2, 246] - L[255]*P[2, 255] + 
     L[256]*P[2, 256] - L[7]*P[2, 257] - L[256]*P[2, 257] - 
     L[259]*P[2, 259] + L[260]*P[2, 260] - L[261]*P[2, 261] + 
     L[262]*P[2, 262] - L[263]*P[2, 263] + L[264]*P[2, 264] - 
     L[275]*P[2, 275] - L[292]*P[2, 278] - L[283]*P[2, 279] + 
     L[304]*P[2, 279] - L[362]*P[2, 279] - L[290]*P[2, 280] + 
     L[291]*P[2, 281] - L[7]*P[2, 282] - L[283]*P[2, 282] + 
     L[283]*P[2, 283] - L[284]*P[2, 284] + L[285]*P[2, 285] - 
     L[286]*P[2, 286] + L[290]*P[2, 290] - L[291]*P[2, 291] + 
     L[292]*P[2, 292] + L[302]*P[2, 302] + L[7]*P[2, 303] + 
     L[304]*P[2, 303] - L[304]*P[2, 304] + L[311]*P[2, 311] - 
     L[312]*P[2, 312] + L[7]*P[2, 314] + L[312]*P[2, 314] + L[7]*P[2, 325] + 
     L[355]*P[2, 325] + L[81]*P[2, 329] - L[84]*P[2, 329] + 
     L[338]*P[2, 329] - L[347]*P[2, 329] + L[2]*P[2, 330] - L[70]*P[2, 330] - 
     L[93]*P[2, 330] + L[100]*P[2, 330] - L[262]*P[2, 330] + 
     L[263]*P[2, 330] - L[264]*P[2, 330] - L[333]*P[2, 333] - 
     L[7]*P[2, 334] - L[338]*P[2, 334] + L[335]*P[2, 335] - L[7]*P[2, 336] - 
     L[335]*P[2, 336] - L[337]*P[2, 337] + L[338]*P[2, 338] + 
     L[7]*P[2, 344] + L[347]*P[2, 344] - L[347]*P[2, 347] + 
     L[349]*P[2, 349] + L[81]*P[2, 352] - L[84]*P[2, 352] - 
     L[355]*P[2, 352] + L[360]*P[2, 352] + L[2]*P[2, 353] - L[70]*P[2, 353] - 
     L[93]*P[2, 353] + L[100]*P[2, 353] - L[290]*P[2, 353] + 
     L[291]*P[2, 353] - L[292]*P[2, 353] + L[354]*P[2, 354] - 
     L[355]*P[2, 355] - L[358]*P[2, 358] - L[7]*P[2, 359] - 
     L[360]*P[2, 359] + L[360]*P[2, 360] - L[7]*P[2, 361] - 
     L[362]*P[2, 361] + L[362]*P[2, 362] - L[363]*P[2, 363] - P[3, 10] - 
     P[3, 15] + P[3, 21] - P[3, 25] - P[3, 39] + P[3, 42] + P[3, 47] - 
     P[3, 48] + P[3, 50] + P[3, 53] - P[3, 60] + P[3, 61] - P[3, 95] + 
     P[3, 96] - P[3, 97] + P[3, 104] - P[3, 112] - P[3, 118] - P[3, 119] + 
     P[3, 120] - P[3, 123] - P[3, 125] - P[3, 130] + P[3, 131] - P[3, 140] - 
     P[3, 150] - P[3, 156] + P[3, 157] - P[3, 163] + P[3, 164] - P[3, 165] + 
     P[3, 166] - P[3, 167] + P[3, 168] - P[3, 169] - P[3, 178] - P[3, 182] + 
     P[3, 186] + P[3, 188] - P[3, 191] + P[3, 193] - P[3, 204] + P[3, 205] - 
     P[3, 206] - P[3, 212] + P[3, 213] - P[3, 214] + P[3, 215] + P[3, 222] - 
     P[3, 224] + P[3, 231] - P[3, 232] + P[3, 244] + P[3, 255] - P[3, 256] + 
     P[3, 259] - P[3, 260] + P[3, 261] - P[3, 262] + P[3, 263] - P[3, 264] + 
     P[3, 275] + P[3, 279] - P[3, 283] + P[3, 284] - P[3, 285] + P[3, 286] - 
     P[3, 290] + P[3, 291] - P[3, 292] - P[3, 302] + P[3, 304] - P[3, 311] + 
     P[3, 312] + P[3, 330] + P[3, 333] - P[3, 335] + P[3, 337] - P[3, 338] + 
     P[3, 347] - P[3, 349] + P[3, 353] - P[3, 354] + P[3, 355] + P[3, 358] - 
     P[3, 360] - P[3, 362] + P[3, 363];
     
args = {a, a/(1 + a), 1 + a, -c^(-1), c^(-1), -c, c, -(-1 + c - a*u3)^(-1), 
     (-1 + c - a*u3)^(-1), c/(-1 + c - a*u3), -1 + c - a*u3, 
     (-1 + c - a*u3)/c, 1 + a*u3, (1 + a*u3)/c, 
     -((1 + a*u3)/(-1 + c - a*u3)), u4, (a*u4)/(-1 - a + a*u4), 
     ((1 + a)*u4)/(-1 - a + a*u4), -(1/((1 + a)*u3*u5)), 1/((1 + a)*u3*u5), 
     c/((1 + a)*u3*u5), 1/(a*u3*u4*u5), ((1 + a*u1)*(1 + a*u3))/
      (a*u2*u3*u4*u5), (1 + a)*u3*u5, ((1 + a)*u3*u5)/c, -(a*u3*u4*u5), 
     a*u3*u4*u5, (a*u3*u4*u5)/(1 + a*u3), (a*(1 + a)*u3*u4*u5)/
      (-1 - a + a*u4), ((1 + a)^2*u3*u4*u5)/(-1 - a + a*u4), 
     (c - u3*u5 - a*u3*u5)^(-1), c/(c - u3*u5 - a*u3*u5), 
     c - u3*u5 - a*u3*u5, (c - u3*u5 - a*u3*u5)/c, 
     ((1 + a)*u3*u5)/(-c + u3*u5 + a*u3*u5), (-c + u3*u5 + a*u3*u5)/
      ((1 + a)*u3*u5), -(-1 - a*u3 + u3*u5 + a*u3*u5)^(-1), 
     (-1 - a*u3 + u3*u5 + a*u3*u5)^(-1), (-1 + c - a*u3)/
      (-1 - a*u3 + u3*u5 + a*u3*u5), 
     -((1 + a*u3)/(-1 - a*u3 + u3*u5 + a*u3*u5)), 
     ((1 + a)*u3*u5)/(-1 - a*u3 + u3*u5 + a*u3*u5), 
     -(((1 + a)*u3*(1 - c + a*u3)*u5)/(c*(-1 - a*u3 + u3*u5 + a*u3*u5))), 
     -((c - u3*u5 - a*u3*u5)/(-1 - a*u3 + u3*u5 + a*u3*u5)), 
     -(((1 + a*u3)*(c - u3*u5 - a*u3*u5))/(c*(-1 - a*u3 + u3*u5 + a*u3*u5))), 
     -(c - a*u3*u4*u5)^(-1), (c - a*u3*u4*u5)^(-1), c/(c - a*u3*u4*u5), 
     (-1 + c - a*u3)/(c - a*u3*u4*u5), 1 + a*u3 - a*u3*u4*u5, 
     (a*u3*u4*u5)/(-c + a*u3*u4*u5), -((a*c*u3*u4*u5)/(-c + a*u3*u4*u5)), 
     (a*c*u3*u4*u5)/(-c + a*u3*u4*u5), (a*u3*(1 - c + a*u3)*u4*u5)/
      ((1 + a*u3)*(-c + a*u3*u4*u5)), -(-1 - a*u3 + a*u3*u4*u5)^(-1), 
     (-1 - a*u3 + a*u3*u4*u5)^(-1), (-1 + c - a*u3)/(-1 - a*u3 + a*u3*u4*u5), 
     -((1 + a*u3)/(-1 - a*u3 + a*u3*u4*u5)), (a*u3*u4*u5)/
      (-1 - a*u3 + a*u3*u4*u5), -((a*u3*(1 - c + a*u3)*u4*u5)/
       (c*(-1 - a*u3 + a*u3*u4*u5))), 
     -((c - a*u3*u4*u5)/(-1 - a*u3 + a*u3*u4*u5)), 
     -(((1 + a*u3)*(c - a*u3*u4*u5))/(c*(-1 - a*u3 + a*u3*u4*u5))), 
     -((-1 - a*u3 + a*u3*u4*u5)/(1 + a*u3)), 
     -((-1 - a*u3 + a*u3*u4*u5)/(c - a*u3*u4*u5)), 
     -((c*(-1 - a*u3 + a*u3*u4*u5))/((1 + a*u3)*(c - a*u3*u4*u5))), 
     1 + a*u1 + a*u3 + a^2*u1*u3 - a*u2*u3*u4*u5, 
     -((u2*u4 - v1)/(u2*u4*(-1 - a*u3 + u3*u5 + a*u3*u5))), 
     (u2*u4 - v1)/(u2*u4*(-1 - a*u3 + u3*u5 + a*u3*u5)), 
     ((-1 + c - a*u3)*(u2*u4 - v1))/(u2*u4*(-1 - a*u3 + u3*u5 + a*u3*u5)), 
     -(((1 + a*u3)*(u2*u4 - v1))/(u2*u4*(-1 - a*u3 + u3*u5 + a*u3*u5))), 
     (1 + a*u1)/v1, ((1 + a)*(1 + a*u1))/(a*v1), 
     -((u2*u4 - v1)/((-1 - a*u3 + u3*u5 + a*u3*u5)*v1)), 
     (u2*u4 - v1)/((-1 - a*u3 + u3*u5 + a*u3*u5)*v1), 
     -(((1 + a)*u3*u5*(u2*u4 - v1))/((-1 - a*u3 + u3*u5 + a*u3*u5)*v1)), 
     ((c - u3*u5 - a*u3*u5)*(u2*u4 - v1))/((-1 - a*u3 + u3*u5 + a*u3*u5)*v1), 
     (a*v1)/((1 + a)*(1 + a*u1)), v1/(u2*u4), ((1 + a*u3)*v1)/
      ((1 + a)*u2*u3*u4*u5), -(u2*u4) + v1, ((1 + a)*(1 + a*u1))/
      (1 + a + a*u1 + a^2*u1 - a*v1), 
     ((1 + a)*(1 + a*u1 + a*u3 + a^2*u1*u3 - a*u2*u3*u4*u5))/
      ((1 + a*u3)*(1 + a + a*u1 + a^2*u1 - a*v1)), 
     -((a*v1)/(1 + a + a*u1 + a^2*u1 - a*v1)), 
     -(((1 + a)*v1)/(1 + a + a*u1 + a^2*u1 - a*v1)), 
     -(((-1 - a*u1 - a*u3 - a^2*u1*u3 + a*u2*u3*u4*u5)*v1)/
       (u2*u3*u4*u5*(1 + a + a*u1 + a^2*u1 - a*v1))), 
     (1 + a + a*u1 + a^2*u1 - a*v1)/((1 + a)*(1 + a*u1)), 
     -((1 + a + a*u1 + a^2*u1 - a*v1)/(a*v1)), 
     (u2*u3*u4*u5 + a*u2*u3*u4*u5 - v1 - a*u3*v1)/
      (u2*u4*(-1 - a*u3 + u3*u5 + a*u3*u5)), 
     ((-1 + c - a*u3)*(u2*u3*u4*u5 + a*u2*u3*u4*u5 - v1 - a*u3*v1))/
      (c*u2*u4*(-1 - a*u3 + u3*u5 + a*u3*u5)), 
     (u2*u3*u4*u5 + a*u2*u3*u4*u5 - v1 - a*u3*v1)/(u2*u4 - v1), 
     (u2*u3*u4*u5 + a*u2*u3*u4*u5 - v1 - a*u3*v1)/
      ((-1 - a*u3 + u3*u5 + a*u3*u5)*v1), 
     ((c - u3*u5 - a*u3*u5)*(u2*u3*u4*u5 + a*u2*u3*u4*u5 - v1 - a*u3*v1))/
      (c*(-1 - a*u3 + u3*u5 + a*u3*u5)*v1), 
     ((1 + a*u1)*(u2*u3*u4*u5 + a*u2*u3*u4*u5 - v1 - a*u3*v1))/
      (u2*u3*u4*u5*(1 + a + a*u1 + a^2*u1 - a*v1)), 
     (v1*(u2*u3*u4*u5 + a*u2*u3*u4*u5 - v1 - a*u3*v1))/
      (u2*u3*u4*u5*(-1 - a - a*u1 - a^2*u1 + a*v1)), 
     (u2*u3*u4*u5 + a*u2*u3*u4*u5 - v1 - a*u3*v1)/(-(c*u2*u4) + u2*u3*u4*u5 + 
       a*u2*u3*u4*u5 - v1 + c*v1 - a*u3*v1), 
     (-(c*u2*u4) + u2*u3*u4*u5 + a*u2*u3*u4*u5 - v1 + c*v1 - a*u3*v1)/
      (u2*u4*(-1 - a*u3 + u3*u5 + a*u3*u5)), 
     (-(c*u2*u4) + u2*u3*u4*u5 + a*u2*u3*u4*u5 - v1 + c*v1 - a*u3*v1)/
      ((-1 - a*u3 + u3*u5 + a*u3*u5)*v1), 
     ((1 + a)*u3*u5*(-(c*u2*u4) + u2*u3*u4*u5 + a*u2*u3*u4*u5 - v1 + c*v1 - 
        a*u3*v1))/(c*(-1 - a*u3 + u3*u5 + a*u3*u5)*v1), 
     -(u2*u3*u4*u5) - a*u2*u3*u4*u5 + v1 + a*u3*v1, 
     -((a*(-(u2*u3*u4*u5) - a*u2*u3*u4*u5 + v1 + a*u3*v1))/
       ((1 + a*u3)*(1 + a + a*u1 + a^2*u1 - a*v1))), 
     ((1 + a)*(-(u2*u3*u4*u5) - a*u2*u3*u4*u5 + v1 + a*u3*v1))/
      ((1 + a*u3)*(1 + a + a*u1 + a^2*u1 - a*v1)), 
     -((u2*u4 - v1)/(c*u2*u4 - u2*u3*u4*u5 - a*u2*u3*u4*u5 + v1 - c*v1 + 
        a*u3*v1)), (u2*u4 - v1)/(c*u2*u4 - u2*u3*u4*u5 - a*u2*u3*u4*u5 + v1 - 
       c*v1 + a*u3*v1), (c*(u2*u4 - v1))/(c*u2*u4 - u2*u3*u4*u5 - 
       a*u2*u3*u4*u5 + v1 - c*v1 + a*u3*v1), 
     -(((1 + a*u3)*(c*u2*u4 - u2*u3*u4*u5 - a*u2*u3*u4*u5 + v1 - c*v1 + 
         a*u3*v1))/(c*u2*u4*(-1 - a*u3 + u3*u5 + a*u3*u5))), (1 + a*u1)/v2, 
     -((u2*u4 - v1)/v2), -(v1/v2), -((a*v1)/((1 + a)*v2)), 
     (a*v1)/((1 + a)*v2), -(((u2*u4 - v1)*v1)/(u2*u4*v2)), 
     (1 + a + a*u1 + a^2*u1 - a*v1)/((1 + a)*v2), 
     (1 + a + a*u1 + a^2*u1 - a*v1)/((1 + a)*c*v2), v2, v2/u2, v2/v1, 
     -(((1 + a)*v2)/(a*v1)), ((1 + a)*v2)/(a*v1), 
     (1 + a*u1)/(1 + a*u1 - c*v2), ((1 + a)*(1 + a*u1 - c*v2))/(a*v1), 
     ((1 + a + a*u1 + a^2*u1 - a*v1)*(1 + a*u1 - c*v2))/(a*c*v1*v2), 
     -(v2/(-1 - a*u1 + c*v2)), v2/(-1 - a*u1 + c*v2), 
     (c*v2)/(-1 - a*u1 + c*v2), -((a*v1)/(1 + a + a*u1 + a^2*u1 - a*v1 - 
        c*v2 - a*c*v2)), (1 + a + a*u1 + a^2*u1 - a*v1)/
      (1 + a + a*u1 + a^2*u1 - a*v1 - c*v2 - a*c*v2), 
     -(((1 + a)*v2)/(1 + a + a*u1 + a^2*u1 - a*v1 - c*v2 - a*c*v2)), 
     ((1 + a)*v2)/(1 + a + a*u1 + a^2*u1 - a*v1 - c*v2 - a*c*v2), 
     -(((1 + a)*c*v2)/(1 + a + a*u1 + a^2*u1 - a*v1 - c*v2 - a*c*v2)), 
     -((a*c*v1*v2)/((1 + a*u1)*(1 + a + a*u1 + a^2*u1 - a*v1 - c*v2 - 
         a*c*v2))), ((1 + a)*(1 + a*u1 - c*v2))/(1 + a + a*u1 + a^2*u1 - 
       a*v1 - c*v2 - a*c*v2), ((1 + a + a*u1 + a^2*u1 - a*v1)*
       (1 + a*u1 - c*v2))/((1 + a*u1)*(1 + a + a*u1 + a^2*u1 - a*v1 - c*v2 - 
        a*c*v2)), -((1 + a + a*u1 + a^2*u1 - a*v1 - c*v2 - a*c*v2)/(a*v1)), 
     -((1 + a + a*u1 + a^2*u1 - a*v1 - c*v2 - a*c*v2)/((1 + a)*v2)), 
     -((1 + a + a*u1 + a^2*u1 - a*v1 - c*v2 - a*c*v2)/((1 + a)*c*v2)), 
     -(((1 + a*u1)*(1 + a + a*u1 + a^2*u1 - a*v1 - c*v2 - a*c*v2))/
       (a*c*v1*v2)), (1 + a*u1 + u2 - v2 - a*u3*v2 - 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])/
      (2*(1 + a*u1)), (-1 - a*u1 + u2 - v2 + 2*c*v2 - a*u3*v2 - 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])/(2*c*v2), 
     -(-1 - a*u1 - u2 + v2 + a*u3*v2 - Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
          2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
          2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
          2*a*u3*v2^2 + a^2*u3^2*v2^2])/(2*v2), 
     (1 + a*u1 - u2 + v2 + a*u3*v2 - Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2])/(2*(1 + a*u1)), 
     (1 + a*u1 - u2 + v2 + a*u3*v2 - Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2])/(2*c*v2), 
     (1 + a*u1 - u2 + v2 + a*u3*v2 - Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2])/(2*(1 + a*u3)*v2), 
     (1 + a*u1 - u2 + v2 + a*u3*v2 - Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2])/(2*a*u3*u4*u5*v2), 
     (-1 - a*u1 + u2 + v2 + a*u3*v2 - Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2])/(2*v2), 
     (-1 - a*u1 + u2 + v2 + a*u3*v2 - Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2])/(2*(1 + a*u3)*v2), 
     -(1 + a*u1 - u2 + v2 - 2*c*v2 + a*u3*v2 - 
        Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
          2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
          4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])/(2*v2), 
     (-1 - a*u1 + u2 - v2 - a*u3*v2 + 2*a*u3*u4*u5*v2 - 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])/(2*v2), 
     (-1 - a*u1 + u2 - v2 - a*u3*v2 + 2*a*u3*u4*u5*v2 - 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])/
      (2*a*u3*u4*u5*v2), (-2*v2)/(1 + a*u1 - u2 - v2 - a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (2*v2)/(1 + a*u1 - u2 - v2 - a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 
         2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2]), (2*(-1 + c - a*u3)*v2)/
      (1 + a*u1 - u2 - v2 - a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2]), (-2*(1 + a*u3)*v2)/
      (1 + a*u1 - u2 - v2 - a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     -(((1 + a*u3)*(-1 - a*u1 + u2 - v2 + 2*c*v2 - a*u3*v2 - 
         Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
           2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
           4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))/
       (c*(1 + a*u1 - u2 - v2 - a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
           2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
           2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
           2*a*u3*v2^2 + a^2*u3^2*v2^2]))), (2*(1 + a*u1))/
      (1 + a*u1 + u2 - v2 - a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2]), (-2*v2)/(1 + a*u1 + u2 - v2 - 
       a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 
         2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 
         2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + 
         a^2*u3^2*v2^2]), (2*v2)/(1 + a*u1 + u2 - v2 - a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (2*(1 + a*u1 - c*v2))/(1 + a*u1 + u2 - v2 - a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     -(((-1 - a*u1 + c*v2)*(1 + a*u1 - u2 + v2 + a*u3*v2 - 
         Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
           2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
           4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))/
       (c*v2*(1 + a*u1 + u2 - v2 - a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 
           2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
           2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
           2*a*u3*v2^2 + a^2*u3^2*v2^2]))), 
     (-1 - a*u1 + u2 - v2 - a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2])/(1 + a*u1 + u2 - v2 - a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (1 + a*u1 + u2 - v2 - a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2])/(2*(1 + a*u1)), 
     (-2*v2)/(-1 - a*u1 + u2 - v2 + 2*c*v2 - a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (2*v2)/(-1 - a*u1 + u2 - v2 + 2*c*v2 - a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (2*c*v2)/(-1 - a*u1 + u2 - v2 + 2*c*v2 - a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (2*(-1 + c - a*u3)*v2)/(-1 - a*u1 + u2 - v2 + 2*c*v2 - a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (2*(c - a*u3*u4*u5)*v2)/(-1 - a*u1 + u2 - v2 + 2*c*v2 - a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (-2*(1 + a*u1 - c*v2))/(-1 - a*u1 + u2 - v2 + 2*c*v2 - a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     ((-1 + c - a*u3)*(1 + a*u1 - u2 + v2 + a*u3*v2 - 
        Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
          2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
          4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))/
      ((1 + a*u3)*(-1 - a*u1 + u2 - v2 + 2*c*v2 - a*u3*v2 + 
        Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
          2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
          4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])), 
     -(((-c + a*u3*u4*u5)*(1 + a*u1 - u2 + v2 + a*u3*v2 - 
         Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
           2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
           4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))/
       (a*u3*u4*u5*(-1 - a*u1 + u2 - v2 + 2*c*v2 - a*u3*v2 + 
         Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
           2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
           4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))), 
     -(((1 + a*u1 - c*v2)*(1 + a*u1 - u2 + v2 + a*u3*v2 - 
         Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
           2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
           4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))/
       ((1 + a*u1)*(-1 - a*u1 + u2 - v2 + 2*c*v2 - a*u3*v2 + 
         Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
           2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
           4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))), 
     (-1 - a*u1 + u2 - v2 - a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2])/(-1 - a*u1 + u2 - v2 + 2*c*v2 - 
       a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 
         2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 
         2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + 
         a^2*u3^2*v2^2]), (1 + a*u1 + u2 - v2 - a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])/
      (-1 - a*u1 + u2 - v2 + 2*c*v2 - a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (c*v2*(1 + a*u1 + u2 - v2 - a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 
          2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
          2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
          2*a*u3*v2^2 + a^2*u3^2*v2^2]))/((1 + a*u1)*(-1 - a*u1 + u2 - v2 + 
        2*c*v2 - a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + 
          u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 
          2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + 
          a^2*u3^2*v2^2])), (-1 - a*u1 + u2 - v2 + 2*c*v2 - a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])/(2*c*v2), 
     (-1 - a*u1 + u2 - v2 + 2*c*v2 - a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])/
      (1 + a*u1 + u2 - v2 - a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     ((1 + a*u1)*(-1 - a*u1 + u2 - v2 + 2*c*v2 - a*u3*v2 + 
        Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
          2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
          4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))/
      (c*v2*(1 + a*u1 + u2 - v2 - a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 
          2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
          2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
          2*a*u3*v2^2 + a^2*u3^2*v2^2])), (-2*(1 + a*u1))/
      (-1 - a*u1 - u2 + v2 + a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2]), (-2*v2)/(-1 - a*u1 - u2 + v2 + 
       a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 
         2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 
         2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + 
         a^2*u3^2*v2^2]), (2*v2)/(-1 - a*u1 - u2 + v2 + a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (-2*(1 + a*u1 - c*v2))/(-1 - a*u1 - u2 + v2 + a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     -(((1 + a*u1)*(-1 - a*u1 + u2 - v2 + 2*c*v2 - a*u3*v2 - 
         Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
           2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
           4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))/
       (c*v2*(-1 - a*u1 - u2 + v2 + a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 
           2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
           2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
           2*a*u3*v2^2 + a^2*u3^2*v2^2]))), 
     -(-1 - a*u1 - u2 + v2 + a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
          2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
          2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
          2*a*u3*v2^2 + a^2*u3^2*v2^2])/(2*v2), 
     (1 + a*u1 - u2 + v2 + a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2])/(2*(1 + a*u1)), 
     (1 + a*u1 - u2 + v2 + a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2])/(2*c*v2), 
     (1 + a*u1 - u2 + v2 + a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2])/(2*(1 + a*u3)*v2), 
     (1 + a*u1 - u2 + v2 + a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2])/(2*a*u3*u4*u5*v2), 
     (1 + a*u1 - u2 + v2 + a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2])/(1 + a*u1 - u2 - v2 - a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     ((-1 + c - a*u3)*(1 + a*u1 - u2 + v2 + a*u3*v2 + 
        Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
          2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
          4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))/
      (c*(1 + a*u1 - u2 - v2 - a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
          2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
          2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
          2*a*u3*v2^2 + a^2*u3^2*v2^2])), 
     (1 + a*u1 - u2 + v2 + a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2])/(-1 - a*u1 - u2 + v2 + a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     ((-1 - a*u1 + c*v2)*(1 + a*u1 - u2 + v2 + a*u3*v2 + 
        Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
          2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
          4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))/
      (c*v2*(-1 - a*u1 - u2 + v2 + a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 
          2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
          2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
          2*a*u3*v2^2 + a^2*u3^2*v2^2])), 
     (-2*v2)/(-1 - a*u1 + u2 + v2 + a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (2*v2)/(-1 - a*u1 + u2 + v2 + a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (-2*(-1 + c - a*u3)*v2)/(-1 - a*u1 + u2 + v2 + a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (2*(1 + a*u3)*v2)/(-1 - a*u1 + u2 + v2 + a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     -(((-1 + c - a*u3)*(1 + a*u1 - u2 + v2 + a*u3*v2 - 
         Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
           2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
           4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))/
       (c*(-1 - a*u1 + u2 + v2 + a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 
           2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
           2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
           2*a*u3*v2^2 + a^2*u3^2*v2^2]))), 
     (-1 - a*u1 + u2 - v2 - a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2])/(-1 - a*u1 + u2 + v2 + a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (-1 - a*u1 + u2 - v2 + 2*c*v2 - a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])/
      (-1 - a*u1 + u2 + v2 + a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     ((1 + a*u3)*(-1 - a*u1 + u2 - v2 + 2*c*v2 - a*u3*v2 + 
        Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
          2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
          4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))/
      (c*(-1 - a*u1 + u2 + v2 + a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
          2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
          2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
          2*a*u3*v2^2 + a^2*u3^2*v2^2])), 
     (-1 - a*u1 + u2 + v2 + a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2])/(2*v2), 
     (-1 - a*u1 + u2 + v2 + a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2])/(2*(1 + a*u3)*v2), 
     (-1 - a*u1 + u2 + v2 + a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2])/(-1 - a*u1 + u2 - v2 + 2*c*v2 - 
       a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 
         2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 
         2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + 
         a^2*u3^2*v2^2]), (c*(-1 - a*u1 + u2 + v2 + a*u3*v2 + 
        Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
          2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
          4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))/
      ((1 + a*u3)*(-1 - a*u1 + u2 - v2 + 2*c*v2 - a*u3*v2 + 
        Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
          2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
          4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])), 
     (-2*v2)/(1 + a*u1 - u2 + v2 - 2*c*v2 + a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (2*v2)/(1 + a*u1 - u2 + v2 - 2*c*v2 + a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (-2*c*v2)/(1 + a*u1 - u2 + v2 - 2*c*v2 + a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (-2*(-1 + c - a*u3)*v2)/(1 + a*u1 - u2 + v2 - 2*c*v2 + a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (-2*(c - a*u3*u4*u5)*v2)/(1 + a*u1 - u2 + v2 - 2*c*v2 + a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (2*(1 + a*u1 - c*v2))/(1 + a*u1 - u2 + v2 - 2*c*v2 + a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     -((c*v2*(1 + a*u1 + u2 - v2 - a*u3*v2 - Sqrt[1 + 2*a*u1 + a^2*u1^2 - 
           2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
           2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
           2*a*u3*v2^2 + a^2*u3^2*v2^2]))/((1 + a*u1)*(1 + a*u1 - u2 + v2 - 
         2*c*v2 + a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + 
           u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 
           2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + 
           a^2*u3^2*v2^2]))), 
     -((c*(-1 - a*u1 + u2 + v2 + a*u3*v2 - Sqrt[1 + 2*a*u1 + a^2*u1^2 - 
           2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
           2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
           2*a*u3*v2^2 + a^2*u3^2*v2^2]))/((1 + a*u3)*(1 + a*u1 - u2 + v2 - 
         2*c*v2 + a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + 
           u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 
           2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + 
           a^2*u3^2*v2^2]))), 
     -((c*(-1 - a*u1 + u2 - v2 - a*u3*v2 + 2*a*u3*u4*u5*v2 - 
         Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
           2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
           4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))/
       (a*u3*u4*u5*(1 + a*u1 - u2 + v2 - 2*c*v2 + a*u3*v2 + 
         Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
           2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
           4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))), 
     (1 + a*u1 - u2 - v2 - a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2])/(1 + a*u1 - u2 + v2 - 2*c*v2 + 
       a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 
         2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 
         2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + 
         a^2*u3^2*v2^2]), (-1 - a*u1 - u2 + v2 + a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])/
      (1 + a*u1 - u2 + v2 - 2*c*v2 + a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (1 + a*u1 - u2 + v2 + a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2])/(1 + a*u1 - u2 + v2 - 2*c*v2 + 
       a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 
         2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 
         2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + 
         a^2*u3^2*v2^2]), -(((-1 + c - a*u3)*(1 + a*u1 - u2 + v2 + a*u3*v2 + 
         Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
           2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
           4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))/
       ((1 + a*u3)*(1 + a*u1 - u2 + v2 - 2*c*v2 + a*u3*v2 + 
         Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
           2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
           4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))), 
     ((-c + a*u3*u4*u5)*(1 + a*u1 - u2 + v2 + a*u3*v2 + 
        Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
          2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
          4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))/
      (a*u3*u4*u5*(1 + a*u1 - u2 + v2 - 2*c*v2 + a*u3*v2 + 
        Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
          2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
          4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])), 
     ((1 + a*u1 - c*v2)*(1 + a*u1 - u2 + v2 + a*u3*v2 + 
        Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
          2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
          4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))/
      ((1 + a*u1)*(1 + a*u1 - u2 + v2 - 2*c*v2 + a*u3*v2 + 
        Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
          2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
          4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])), 
     -(1 + a*u1 - u2 + v2 - 2*c*v2 + a*u3*v2 + 
        Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
          2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
          4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])/(2*v2), 
     (1 + a*u1 - u2 + v2 - 2*c*v2 + a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])/
      (1 + a*u1 - u2 - v2 - a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2]), (1 + a*u1 - u2 + v2 - 2*c*v2 + 
       a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 
         2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 
         2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + 
         a^2*u3^2*v2^2])/(-1 - a*u1 - u2 + v2 + a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (-2*v2)/(1 + a*u1 - u2 + v2 + a*u3*v2 - 2*a*u3*u4*u5*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (2*v2)/(1 + a*u1 - u2 + v2 + a*u3*v2 - 2*a*u3*u4*u5*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (-2*a*u3*u4*u5*v2)/(1 + a*u1 - u2 + v2 + a*u3*v2 - 2*a*u3*u4*u5*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (2*(c - a*u3*u4*u5)*v2)/(1 + a*u1 - u2 + v2 + a*u3*v2 - 
       2*a*u3*u4*u5*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + 
         u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 
         2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + 
         a^2*u3^2*v2^2]), (1 + a*u1 - u2 + v2 + a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])/
      (1 + a*u1 - u2 + v2 + a*u3*v2 - 2*a*u3*u4*u5*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     ((c - a*u3*u4*u5)*(1 + a*u1 - u2 + v2 + a*u3*v2 + 
        Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
          2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
          4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))/
      (c*(1 + a*u1 - u2 + v2 + a*u3*v2 - 2*a*u3*u4*u5*v2 + 
        Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
          2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
          4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])), 
     (1 + a*u1 - u2 + v2 - 2*c*v2 + a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])/
      (1 + a*u1 - u2 + v2 + a*u3*v2 - 2*a*u3*u4*u5*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (a*u3*u4*u5*(1 + a*u1 - u2 + v2 - 2*c*v2 + a*u3*v2 + 
        Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
          2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
          4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))/
      (c*(1 + a*u1 - u2 + v2 + a*u3*v2 - 2*a*u3*u4*u5*v2 + 
        Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
          2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
          4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])), 
     (1 + a*u1 - u2 + v2 + a*u3*v2 - 2*a*u3*u4*u5*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])/
      (1 + a*u1 - u2 + v2 - 2*c*v2 + a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (-2*v2)/(-1 - a*u1 + u2 - v2 - a*u3*v2 + 2*a*u3*u4*u5*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (2*v2)/(-1 - a*u1 + u2 - v2 - a*u3*v2 + 2*a*u3*u4*u5*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (2*a*u3*u4*u5*v2)/(-1 - a*u1 + u2 - v2 - a*u3*v2 + 2*a*u3*u4*u5*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (-2*(c - a*u3*u4*u5)*v2)/(-1 - a*u1 + u2 - v2 - a*u3*v2 + 
       2*a*u3*u4*u5*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + 
         u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 
         2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + 
         a^2*u3^2*v2^2]), -(((c - a*u3*u4*u5)*(1 + a*u1 - u2 + v2 + a*u3*v2 - 
         Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
           2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
           4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))/
       (c*(-1 - a*u1 + u2 - v2 - a*u3*v2 + 2*a*u3*u4*u5*v2 + 
         Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
           2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
           4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))), 
     -((a*u3*u4*u5*(1 + a*u1 - u2 + v2 - 2*c*v2 + a*u3*v2 - 
         Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
           2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
           4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))/
       (c*(-1 - a*u1 + u2 - v2 - a*u3*v2 + 2*a*u3*u4*u5*v2 + 
         Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
           2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
           4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))), 
     (-1 - a*u1 + u2 - v2 - a*u3*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 
         2*a*u1*u2 + u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 
         2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 
         2*a*u3*v2^2 + a^2*u3^2*v2^2])/(-1 - a*u1 + u2 - v2 - a*u3*v2 + 
       2*a*u3*u4*u5*v2 + Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + 
         u2^2 - 2*v2 - 2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 
         2*a*u2*u3*v2 + 4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + 
         a^2*u3^2*v2^2]), (-1 - a*u1 + u2 - v2 + 2*c*v2 - a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])/
      (-1 - a*u1 + u2 - v2 - a*u3*v2 + 2*a*u3*u4*u5*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (-1 - a*u1 + u2 - v2 - a*u3*v2 + 2*a*u3*u4*u5*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])/(2*v2), 
     (-1 - a*u1 + u2 - v2 - a*u3*v2 + 2*a*u3*u4*u5*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])/
      (2*a*u3*u4*u5*v2), (-1 - a*u1 + u2 - v2 - a*u3*v2 + 2*a*u3*u4*u5*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])/
      (-1 - a*u1 + u2 - v2 + 2*c*v2 - a*u3*v2 + 
       Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
         2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
         4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]), 
     (c*(-1 - a*u1 + u2 - v2 - a*u3*v2 + 2*a*u3*u4*u5*v2 + 
        Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
          2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
          4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2]))/
      (a*u3*u4*u5*(-1 - a*u1 + u2 - v2 + 2*c*v2 - a*u3*v2 + 
        Sqrt[1 + 2*a*u1 + a^2*u1^2 - 2*u2 - 2*a*u1*u2 + u2^2 - 2*v2 - 
          2*a*u1*v2 - 2*u2*v2 - 2*a*u3*v2 - 2*a^2*u1*u3*v2 - 2*a*u2*u3*v2 + 
          4*a*u2*u3*u4*u5*v2 + v2^2 + 2*a*u3*v2^2 + a^2*u3^2*v2^2])), 
     (u4 + a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 - 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(2*(1 + a*u1)*u4), 
     (-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - u3*u4*u5*v2 - a*u3*u4*u5*v2 - 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(2*c*u4*v2), 
     -(-u4 - a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 - 
        Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
          v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
          2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
          4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
           v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(2*u4*v2), 
     (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 - 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(2*(1 + a*u1)*u4), 
     (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 - 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(2*c*u4*v2), 
     (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 - 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(2*(1 + a*u3)*u4*v2), 
     (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 - 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(2*a*u3*u4^2*u5*v2), 
     -(u4 + a*u1*u4 - v1 - 2*c*u4*v2 + u3*u4*u5*v2 + a*u3*u4*u5*v2 - 
        Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
          v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
          2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
          4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
           v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(2*u4*v2), 
     -(u4 + a*u1*u4 - v1 - 2*u4*v2 - 2*a*u3*u4*v2 + u3*u4*u5*v2 + 
        a*u3*u4*u5*v2 - Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 
          2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 
          2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
          2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
          2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(2*u4*v2), 
     -(u4 + a*u1*u4 - v1 - 2*u4*v2 - 2*a*u3*u4*v2 + u3*u4*u5*v2 + 
        a*u3*u4*u5*v2 - Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 
          2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 
          2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
          2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
          2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/
      (2*(1 + a*u3)*u4*v2), (-u4 - a*u1*u4 + v1 - u3*u4*u5*v2 - 
       a*u3*u4*u5*v2 + 2*a*u3*u4^2*u5*v2 - Sqrt[u4^2 + 2*a*u1*u4^2 + 
         a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 
         2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 
         2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + 
         u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*v2^2 + 
         a^2*u3^2*u4^2*u5^2*v2^2])/(2*u4*v2), 
     (-u4 - a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 2*a*u3*u4^2*u5*v2 - 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(2*a*u3*u4^2*u5*v2), 
     (2*(1 + a*u1)*u4)/(u4 + a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), 
     (-2*u4*v2)/(u4 + a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), 
     (2*u4*v2)/(u4 + a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), (2*u4*(1 + a*u1 - c*v2))/
      (u4 + a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), 
     -(((-1 - a*u1 + c*v2)*(u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 - 
         Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
           v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*
            v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
           2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
           2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))/
       (c*v2*(u4 + a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
         Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
           v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*
            v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
           2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
           2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))), 
     (-u4 - a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(u4 + a*u1*u4 + v1 - u3*u4*u5*v2 - 
       a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 
         2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 
         2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
         2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
         2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), 
     (u4 + a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(2*(1 + a*u1)*u4), 
     (2*(-1 + c - a*u3)*u4*v2)/(-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - 
       u3*u4*u5*v2 - a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + 
         a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 
         2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 
         2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + 
         u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*v2^2 + 
         a^2*u3^2*u4^2*u5^2*v2^2]), (-2*u4*(-c + a*u3*u4*u5)*v2)/
      (-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), (-2*u4*(1 + a*u1 - c*v2))/
      (-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), 
     ((-1 + c - a*u3)*(u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 - 
        Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
          v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
          2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
          4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
           v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))/((1 + a*u3)*
       (-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
        Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
          v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
          2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
          4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
           v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])), 
     -(((-c + a*u3*u4*u5)*(u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 - 
         Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
           v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*
            v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
           2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
           2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))/
       (a*u3*u4*u5*(-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - u3*u4*u5*v2 - 
         a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 
           2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 
           2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
           2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
           2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))), 
     -(((1 + a*u1 - c*v2)*(u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 - 
         Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
           v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*
            v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
           2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
           2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))/
       ((1 + a*u1)*(-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - u3*u4*u5*v2 - 
         a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 
           2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 
           2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
           2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
           2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))), 
     -((c*(u4 + a*u1*u4 - v1 - 2*u4*v2 - 2*a*u3*u4*v2 + u3*u4*u5*v2 + 
         a*u3*u4*u5*v2 - Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 
           2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 
           2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
           2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
           2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))/
       ((1 + a*u3)*(-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - u3*u4*u5*v2 - 
         a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 
           2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 
           2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
           2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
           2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))), 
     (u4 + a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - 
       u3*u4*u5*v2 - a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + 
         a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 
         2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 
         2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + 
         u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*v2^2 + 
         a^2*u3^2*u4^2*u5^2*v2^2]), 
     (c*v2*(u4 + a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
        Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
          v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
          2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
          4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
           v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))/((1 + a*u1)*
       (-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
        Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
          v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
          2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
          4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
           v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])), 
     (-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(2*c*u4*v2), 
     (-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(u4 + a*u1*u4 + v1 - u3*u4*u5*v2 - 
       a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 
         2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 
         2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
         2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
         2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), 
     ((1 + a*u1)*(-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - u3*u4*u5*v2 - 
        a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 
          2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 
          2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
          2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
          2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))/
      (c*v2*(u4 + a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
        Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
          v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
          2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
          4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
           v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])), 
     (-u4 - a*u1*u4 + v1 + 2*u4*v2 + 2*a*u3*u4*v2 - u3*u4*u5*v2 - 
       a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 
         2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 
         2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
         2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
         2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/
      (-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), (-2*(1 + a*u1)*u4)/
      (-u4 - a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), 
     (-2*u4*v2)/(-u4 - a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), 
     (2*u4*v2)/(-u4 - a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), (-2*u4*(1 + a*u1 - c*v2))/
      (-u4 - a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), 
     -(((1 + a*u1)*(-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - u3*u4*u5*v2 - 
         a*u3*u4*u5*v2 - Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 
           2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 
           2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
           2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
           2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))/
       (c*v2*(-u4 - a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
         Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
           v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*
            v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
           2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
           2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))), 
     -(-u4 - a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
        Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
          v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
          2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
          4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
           v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(2*u4*v2), 
     (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(2*(1 + a*u1)*u4), 
     (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(2*c*u4*v2), 
     (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(2*(1 + a*u3)*u4*v2), 
     (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(2*a*u3*u4^2*u5*v2), 
     (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(-u4 - a*u1*u4 - v1 + 
       u3*u4*u5*v2 + a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + 
         a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 
         2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 
         2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + 
         u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*v2^2 + 
         a^2*u3^2*u4^2*u5^2*v2^2]), 
     ((-1 - a*u1 + c*v2)*(u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
        Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
          v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
          2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
          4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
           v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))/
      (c*v2*(-u4 - a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
        Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
          v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
          2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
          4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
           v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])), (-2*(-1 + c - a*u3)*u4*v2)/
      (u4 + a*u1*u4 - v1 - 2*c*u4*v2 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), (2*u4*(-c + a*u3*u4*u5)*v2)/
      (u4 + a*u1*u4 - v1 - 2*c*u4*v2 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), (2*u4*(1 + a*u1 - c*v2))/
      (u4 + a*u1*u4 - v1 - 2*c*u4*v2 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), 
     -((c*v2*(u4 + a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 - 
         Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
           v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*
            v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
           2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
           2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))/
       ((1 + a*u1)*(u4 + a*u1*u4 - v1 - 2*c*u4*v2 + u3*u4*u5*v2 + 
         a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 
           2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 
           2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
           2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
           2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))), 
     -((c*(-u4 - a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
         2*a*u3*u4^2*u5*v2 - Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 
           2*u4*v1 - 2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 
           2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*
            v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*
            v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*v2^2 + 
           a^2*u3^2*u4^2*u5^2*v2^2]))/(a*u3*u4*u5*(u4 + a*u1*u4 - v1 - 
         2*c*u4*v2 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
         Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
           v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*
            v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
           2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
           2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))), 
     (-u4 - a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(u4 + a*u1*u4 - v1 - 2*c*u4*v2 + 
       u3*u4*u5*v2 + a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + 
         a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 
         2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 
         2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + 
         u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*v2^2 + 
         a^2*u3^2*u4^2*u5^2*v2^2]), 
     -(((-1 + c - a*u3)*(u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
         Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
           v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*
            v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
           2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
           2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))/
       ((1 + a*u3)*(u4 + a*u1*u4 - v1 - 2*c*u4*v2 + u3*u4*u5*v2 + 
         a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 
           2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 
           2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
           2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
           2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))), 
     ((-c + a*u3*u4*u5)*(u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
        Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
          v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
          2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
          4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
           v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))/(a*u3*u4*u5*
       (u4 + a*u1*u4 - v1 - 2*c*u4*v2 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
        Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
          v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
          2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
          4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
           v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])), 
     ((1 + a*u1 - c*v2)*(u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
        Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
          v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
          2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
          4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
           v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))/((1 + a*u1)*
       (u4 + a*u1*u4 - v1 - 2*c*u4*v2 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
        Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
          v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
          2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
          4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
           v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])), 
     -(u4 + a*u1*u4 - v1 - 2*c*u4*v2 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
        Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
          v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
          2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
          4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
           v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(2*u4*v2), 
     (u4 + a*u1*u4 - v1 - 2*c*u4*v2 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(-u4 - a*u1*u4 - v1 + 
       u3*u4*u5*v2 + a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + 
         a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 
         2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 
         2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + 
         u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*v2^2 + 
         a^2*u3^2*u4^2*u5^2*v2^2]), 
     -(u4 + a*u1*u4 - v1 - 2*u4*v2 - 2*a*u3*u4*v2 + u3*u4*u5*v2 + 
        a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 
          2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 
          2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
          2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
          2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(2*u4*v2), 
     -(u4 + a*u1*u4 - v1 - 2*u4*v2 - 2*a*u3*u4*v2 + u3*u4*u5*v2 + 
        a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 
          2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 
          2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
          2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
          2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/
      (2*(1 + a*u3)*u4*v2), (u4 + a*u1*u4 - v1 - 2*u4*v2 - 2*a*u3*u4*v2 + 
       u3*u4*u5*v2 + a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + 
         a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 
         2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 
         2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + 
         u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*v2^2 + 
         a^2*u3^2*u4^2*u5^2*v2^2])/(u4 + a*u1*u4 - v1 - 2*c*u4*v2 + 
       u3*u4*u5*v2 + a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + 
         a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 
         2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 
         2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + 
         u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*v2^2 + 
         a^2*u3^2*u4^2*u5^2*v2^2]), 
     (c*(u4 + a*u1*u4 - v1 - 2*u4*v2 - 2*a*u3*u4*v2 + u3*u4*u5*v2 + 
        a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 
          2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 
          2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
          2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
          2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))/
      ((1 + a*u3)*(u4 + a*u1*u4 - v1 - 2*c*u4*v2 + u3*u4*u5*v2 + 
        a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 
          2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 
          2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
          2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
          2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])), 
     (-2*u4*v2)/(u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 - 
       2*a*u3*u4^2*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 
         2*u4*v1 - 2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 
         2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 
         2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + 
         u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*v2^2 + 
         a^2*u3^2*u4^2*u5^2*v2^2]), (2*u4*v2)/(u4 + a*u1*u4 - v1 + 
       u3*u4*u5*v2 + a*u3*u4*u5*v2 - 2*a*u3*u4^2*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), (-2*a*u3*u4^2*u5*v2)/
      (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 - 2*a*u3*u4^2*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), (-2*u4*(-c + a*u3*u4*u5)*v2)/
      (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 - 2*a*u3*u4^2*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), 
     (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
       a*u3*u4*u5*v2 - 2*a*u3*u4^2*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + 
         a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 
         2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 
         2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + 
         u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*v2^2 + 
         a^2*u3^2*u4^2*u5^2*v2^2]), 
     ((c - a*u3*u4*u5)*(u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
        Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
          v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
          2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
          4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
           v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))/
      (c*(u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 - 
        2*a*u3*u4^2*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 
          2*u4*v1 - 2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 
          2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 
          2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + 
          u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*v2^2 + 
          a^2*u3^2*u4^2*u5^2*v2^2])), (u4 + a*u1*u4 - v1 - 2*c*u4*v2 + 
       u3*u4*u5*v2 + a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + 
         a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 
         2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 
         2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + 
         u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*v2^2 + 
         a^2*u3^2*u4^2*u5^2*v2^2])/(u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
       a*u3*u4*u5*v2 - 2*a*u3*u4^2*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + 
         a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 
         2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 
         2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + 
         u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*v2^2 + 
         a^2*u3^2*u4^2*u5^2*v2^2]), 
     (a*u3*u4*u5*(u4 + a*u1*u4 - v1 - 2*c*u4*v2 + u3*u4*u5*v2 + 
        a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 
          2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 
          2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
          2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
          2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))/
      (c*(u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 - 
        2*a*u3*u4^2*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 
          2*u4*v1 - 2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 
          2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 
          2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + 
          u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*v2^2 + 
          a^2*u3^2*u4^2*u5^2*v2^2])), (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
       a*u3*u4*u5*v2 - 2*a*u3*u4^2*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + 
         a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 
         2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 
         2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + 
         u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*v2^2 + 
         a^2*u3^2*u4^2*u5^2*v2^2])/(u4 + a*u1*u4 - v1 - 2*c*u4*v2 + 
       u3*u4*u5*v2 + a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + 
         a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 
         2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 
         2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + 
         u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*v2^2 + 
         a^2*u3^2*u4^2*u5^2*v2^2]), (-2*u4*v2)/(-u4 - a*u1*u4 + v1 - 
       u3*u4*u5*v2 - a*u3*u4*u5*v2 + 2*a*u3*u4^2*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), 
     (2*u4*v2)/(-u4 - a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       2*a*u3*u4^2*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 
         2*u4*v1 - 2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 
         2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 
         2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + 
         u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*v2^2 + 
         a^2*u3^2*u4^2*u5^2*v2^2]), (2*a*u3*u4^2*u5*v2)/
      (-u4 - a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 2*a*u3*u4^2*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), (2*u4*(-c + a*u3*u4*u5)*v2)/
      (-u4 - a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 2*a*u3*u4^2*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), 
     -(((c - a*u3*u4*u5)*(u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 - 
         Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
           v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*
            v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
           2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
           2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))/
       (c*(-u4 - a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
         2*a*u3*u4^2*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 
           2*u4*v1 - 2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 
           2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*
            v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*
            v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*v2^2 + 
           a^2*u3^2*u4^2*u5^2*v2^2]))), 
     -((a*u3*u4*u5*(u4 + a*u1*u4 - v1 - 2*c*u4*v2 + u3*u4*u5*v2 + 
         a*u3*u4*u5*v2 - Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 
           2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 
           2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
           2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
           2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]))/
       (c*(-u4 - a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
         2*a*u3*u4^2*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 
           2*u4*v1 - 2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 
           2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*
            v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*
            v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*v2^2 + 
           a^2*u3^2*u4^2*u5^2*v2^2]))), (-u4 - a*u1*u4 + v1 - u3*u4*u5*v2 - 
       a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 
         2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 
         2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 
         2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 
         2*a*u3^2*u4^2*u5^2*v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/
      (-u4 - a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 2*a*u3*u4^2*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), 
     (-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(-u4 - a*u1*u4 + v1 - 
       u3*u4*u5*v2 - a*u3*u4*u5*v2 + 2*a*u3*u4^2*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2]), 
     (-u4 - a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 2*a*u3*u4^2*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(2*u4*v2), 
     (-u4 - a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 2*a*u3*u4^2*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(2*a*u3*u4^2*u5*v2), 
     (-u4 - a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 2*a*u3*u4^2*u5*v2 + 
       Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
         v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
         2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
         4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
          v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])/(-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - 
       u3*u4*u5*v2 - a*u3*u4*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + 
         a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 
         2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 
         2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + 
         u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*v2^2 + 
         a^2*u3^2*u4^2*u5^2*v2^2]), 
     (c*(-u4 - a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
        2*a*u3*u4^2*u5*v2 + Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 
          2*u4*v1 - 2*a*u1*u4*v1 + v1^2 - 2*u3*u4^2*u5*v2 - 
          2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 2*a^2*u1*u3*u4^2*u5*v2 - 
          2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 4*a*u3*u4^2*u5*v1*v2 + 
          u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*v2^2 + 
          a^2*u3^2*u4^2*u5^2*v2^2]))/(a*u3*u4*u5*(-u4 - a*u1*u4 + v1 + 
        2*c*u4*v2 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
        Sqrt[u4^2 + 2*a*u1*u4^2 + a^2*u1^2*u4^2 - 2*u4*v1 - 2*a*u1*u4*v1 + 
          v1^2 - 2*u3*u4^2*u5*v2 - 2*a*u3*u4^2*u5*v2 - 2*a*u1*u3*u4^2*u5*v2 - 
          2*a^2*u1*u3*u4^2*u5*v2 - 2*u3*u4*u5*v1*v2 - 2*a*u3*u4*u5*v1*v2 + 
          4*a*u3*u4^2*u5*v1*v2 + u3^2*u4^2*u5^2*v2^2 + 2*a*u3^2*u4^2*u5^2*
           v2^2 + a^2*u3^2*u4^2*u5^2*v2^2])), 
     (1 + a*u1 - u2 + v2 + a*u3*v2 - 
       Sqrt[-4*(1 + a*u1 + a*u3 + a^2*u1*u3 - a*u2*u3*u4*u5)*v2 + 
         (1 + a*u1 - u2 + v2 + a*u3*v2)^2])/(2*v2), 
     (1 + a*u1 - u2 + v2 + a*u3*v2 + 
       Sqrt[-4*(1 + a*u1 + a*u3 + a^2*u1*u3 - a*u2*u3*u4*u5)*v2 + 
         (1 + a*u1 - u2 + v2 + a*u3*v2)^2])/(2*v2), 
     (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 - 
       Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
           a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
           a*u3*u4*u5*v2)^2])/(2*u4*v2), (-2*u4*v2)/(u4 + a*u1*u4 - v1 - 
       u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
           a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
           a*u3*u4*u5*v2)^2]), (2*u4*v2)/(u4 + a*u1*u4 - v1 - u3*u4*u5*v2 - 
       a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
           a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
         (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]), 
     (-2*(1 + a)*u3*u4*u5*v2)/(u4 + a*u1*u4 - v1 - u3*u4*u5*v2 - 
       a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
           a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
         (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]), 
     (2*u4*(c - u3*u5 - a*u3*u5)*v2)/(u4 + a*u1*u4 - v1 - u3*u4*u5*v2 - 
       a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
           a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
         (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]), 
     (-2*u4*v2)/(-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - u3*u4*u5*v2 - 
       a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
           a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
         (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]), 
     (2*u4*v2)/(-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - u3*u4*u5*v2 - 
       a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
           a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
         (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]), 
     (2*c*u4*v2)/(-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - u3*u4*u5*v2 - 
       a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
           a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
         (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]), 
     (-u4 - a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
           a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
           a*u3*u4*u5*v2)^2])/(-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - u3*u4*u5*v2 - 
       a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
           a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
         (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]), 
     (-2*u4*v2)/(-u4 - a*u1*u4 + v1 + 2*u4*v2 + 2*a*u3*u4*v2 - u3*u4*u5*v2 - 
       a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
           a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
         (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]), 
     (2*u4*v2)/(-u4 - a*u1*u4 + v1 + 2*u4*v2 + 2*a*u3*u4*v2 - u3*u4*u5*v2 - 
       a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
           a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
         (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]), 
     (-2*(-1 + c - a*u3)*u4*v2)/(-u4 - a*u1*u4 + v1 + 2*u4*v2 + 
       2*a*u3*u4*v2 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
           a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
           a*u3*u4*u5*v2)^2]), (2*(1 + a*u3)*u4*v2)/(-u4 - a*u1*u4 + v1 + 
       2*u4*v2 + 2*a*u3*u4*v2 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
           a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
           a*u3*u4*u5*v2)^2]), 
     -(((-1 + c - a*u3)*(u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 - 
         Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
             a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
           (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]))/
       (c*(-u4 - a*u1*u4 + v1 + 2*u4*v2 + 2*a*u3*u4*v2 - u3*u4*u5*v2 - 
         a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
             a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
           (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]))), 
     (-u4 - a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
           a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
           a*u3*u4*u5*v2)^2])/(-u4 - a*u1*u4 + v1 + 2*u4*v2 + 2*a*u3*u4*v2 - 
       u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
           a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
           a*u3*u4*u5*v2)^2]), (-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - 
       u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
           a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
           a*u3*u4*u5*v2)^2])/(-u4 - a*u1*u4 + v1 + 2*u4*v2 + 2*a*u3*u4*v2 - 
       u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
           a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
           a*u3*u4*u5*v2)^2]), ((1 + a*u3)*(-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - 
        u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
        Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
            a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
            a*u3*u4*u5*v2)^2]))/(c*(-u4 - a*u1*u4 + v1 + 2*u4*v2 + 
        2*a*u3*u4*v2 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
        Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
            a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
            a*u3*u4*u5*v2)^2])), (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
       a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
           a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
         (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2])/(2*u4*v2), 
     -(((c - u3*u5 - a*u3*u5)*(u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
         a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
             a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
           (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]))/
       (c*(-u4 - a*u1*u4 + v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 - 
         Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
             a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
           (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]))), 
     (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
           a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
           a*u3*u4*u5*v2)^2])/(u4 + a*u1*u4 - v1 - u3*u4*u5*v2 - 
       a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
           a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
         (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]), 
     (-2*u4*v2)/(-u4 - a*u1*u4 + v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
           a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
           a*u3*u4*u5*v2)^2]), (2*u4*v2)/(-u4 - a*u1*u4 + v1 + u3*u4*u5*v2 + 
       a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
           a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
         (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]), 
     (2*(1 + a)*u3*u4*u5*v2)/(-u4 - a*u1*u4 + v1 + u3*u4*u5*v2 + 
       a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
           a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
         (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]), 
     (-2*u4*(c - u3*u5 - a*u3*u5)*v2)/(-u4 - a*u1*u4 + v1 + u3*u4*u5*v2 + 
       a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
           a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
         (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]), 
     -(((c - u3*u5 - a*u3*u5)*(u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
         a*u3*u4*u5*v2 - Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
             a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
           (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]))/
       (c*(-u4 - a*u1*u4 + v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
         Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
             a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
           (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]))), 
     -(((1 + a)*u3*u5*(u4 + a*u1*u4 - v1 - 2*c*u4*v2 + u3*u4*u5*v2 + 
         a*u3*u4*u5*v2 - Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
             a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
           (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]))/
       (c*(-u4 - a*u1*u4 + v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
         Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
             a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
           (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]))), 
     (-u4 - a*u1*u4 + v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
           a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
           a*u3*u4*u5*v2)^2])/(-u4 - a*u1*u4 + v1 + u3*u4*u5*v2 + 
       a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
           a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
         (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]), 
     (-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
           a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
           a*u3*u4*u5*v2)^2])/(-u4 - a*u1*u4 + v1 + u3*u4*u5*v2 + 
       a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
           a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
         (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]), 
     (-2*u4*v2)/(u4 + a*u1*u4 - v1 - 2*c*u4*v2 + u3*u4*u5*v2 + 
       a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
           a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
         (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]), 
     (2*u4*v2)/(u4 + a*u1*u4 - v1 - 2*c*u4*v2 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
           a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
           a*u3*u4*u5*v2)^2]), (-2*c*u4*v2)/(u4 + a*u1*u4 - v1 - 2*c*u4*v2 + 
       u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
           a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
           a*u3*u4*u5*v2)^2]), (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
       a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
           a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
         (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2])/
      (u4 + a*u1*u4 - v1 - 2*c*u4*v2 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
           a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
           a*u3*u4*u5*v2)^2]), (u4 + a*u1*u4 - v1 - 2*c*u4*v2 + u3*u4*u5*v2 + 
       a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
           a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
         (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2])/
      (u4 + a*u1*u4 - v1 - u3*u4*u5*v2 - a*u3*u4*u5*v2 + 
       Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
           a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
           a*u3*u4*u5*v2)^2]), ((1 + a)*u3*u5*(u4 + a*u1*u4 - v1 - 
        2*c*u4*v2 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
        Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
            a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
            a*u3*u4*u5*v2)^2]))/(c*(u4 + a*u1*u4 - v1 - u3*u4*u5*v2 - 
        a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
            a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
          (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2])), 
     (-2*u4*v2)/(u4 + a*u1*u4 - v1 - 2*u4*v2 - 2*a*u3*u4*v2 + u3*u4*u5*v2 + 
       a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
           a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
         (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]), 
     (2*u4*v2)/(u4 + a*u1*u4 - v1 - 2*u4*v2 - 2*a*u3*u4*v2 + u3*u4*u5*v2 + 
       a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
           a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
         (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]), 
     (2*(-1 + c - a*u3)*u4*v2)/(u4 + a*u1*u4 - v1 - 2*u4*v2 - 2*a*u3*u4*v2 + 
       u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
           a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
           a*u3*u4*u5*v2)^2]), (-2*(1 + a*u3)*u4*v2)/
      (u4 + a*u1*u4 - v1 - 2*u4*v2 - 2*a*u3*u4*v2 + u3*u4*u5*v2 + 
       a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
           a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
         (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]), 
     -(((1 + a*u3)*(-u4 - a*u1*u4 + v1 + 2*c*u4*v2 - u3*u4*u5*v2 - 
         a*u3*u4*u5*v2 - Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
             a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
           (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]))/
       (c*(u4 + a*u1*u4 - v1 - 2*u4*v2 - 2*a*u3*u4*v2 + u3*u4*u5*v2 + 
         a*u3*u4*u5*v2 + Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + 
             a^2*u1*u3*u4*u5 - a*u3*u4*u5*v1)*v2 + 
           (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2)^2]))), 
     (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
           a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
           a*u3*u4*u5*v2)^2])/(u4 + a*u1*u4 - v1 - 2*u4*v2 - 2*a*u3*u4*v2 + 
       u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
           a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
           a*u3*u4*u5*v2)^2]), ((-1 + c - a*u3)*(u4 + a*u1*u4 - v1 + 
        u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
        Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
            a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
            a*u3*u4*u5*v2)^2]))/(c*(u4 + a*u1*u4 - v1 - 2*u4*v2 - 
        2*a*u3*u4*v2 + u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
        Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
            a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
            a*u3*u4*u5*v2)^2])), (u4 + a*u1*u4 - v1 - 2*c*u4*v2 + 
       u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
           a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
           a*u3*u4*u5*v2)^2])/(u4 + a*u1*u4 - v1 - 2*u4*v2 - 2*a*u3*u4*v2 + 
       u3*u4*u5*v2 + a*u3*u4*u5*v2 + 
       Sqrt[-4*u4*(u3*u4*u5 + a*u3*u4*u5 + a*u1*u3*u4*u5 + a^2*u1*u3*u4*u5 - 
           a*u3*u4*u5*v1)*v2 + (u4 + a*u1*u4 - v1 + u3*u4*u5*v2 + 
           a*u3*u4*u5*v2)^2])};

funcForm1 = funcForm/.{L[f_]:>Log[args[[f]]],P[f_,g_]:>PolyLog[f,args[[g]]]}/.c->c1;

funcForm2 = funcForm/.{L[f_]:>Log[args[[f]]],P[f_,g_]:>PolyLog[f,args[[g]]]}/.c->c2;

H = funcForm1 - funcForm2;

toWeierstrass = {a -> (-9*rtQWeierstrass*Sqrt[u2^2 + (-1 + v2)^2 - 2*u2*(1 + v2)] - 
      36*(u2^2 + (-1 + v2)^2 - 2*u2*(1 + v2))*
      (u1^2 + u1*(1 + u2*(-1 + u4) - v1 - v2 - 2*u3*v2) + 
      u3*v2*(-1 + u2*(-1 + u4) + v1 + v2 + u3*v2)) + 
      18*s*(u2^2*(-1 + u4) + u1*(-1 + u2 + v2) - (-1 + v2)*
      (-1 + v1 + v2 + u3*v2) - u2*(-2 + u4 + v1 - 2*v2 - u3*v2 + 
      u4*v2)) - 6*(u2^2*(-1 + u4) + u1*(-1 + u2 + v2) - 
      (-1 + v2)*(-1 + v1 + v2 + u3*v2) - u2*(-2 + u4 + v1 - 2*v2 - 
      u3*v2 + u4*v2))*(1 + u1^2 + u2^2*(-1 + u4)^2 - 2*v1 + v1^2 - 
      2*v2 - 4*u3*v2 + 2*v1*v2 + 2*u3*v1*v2 + v2^2 + 4*u3*v2^2 + 
      u3^2*v2^2 + 2*u1*(2 + u2*(-2 + u4) - v1 - 2*v2 - u3*v2) - 
      2*u2*(1 - v1 + v2 + 2*u3*v2 + u4*(-1 + v1 - (1 + u3)*v2))))/
      (-9*s^2 + 36*(u1 - u3*v2)^2*(u2^2 + (-1 + v2)^2 - 2*u2*(1 + v2)) + 
      6*s*(1 + u1^2 + u2^2*(-1 + u4)^2 - 2*v1 + v1^2 - 2*v2 - 4*u3*v2 + 
      2*v1*v2 + 2*u3*v1*v2 + v2^2 + 4*u3*v2^2 + u3^2*v2^2 + 
      2*u1*(2 + u2*(-2 + u4) - v1 - 2*v2 - u3*v2) - 
      2*u2*(1 - v1 + v2 + 2*u3*v2 + u4*(-1 + v1 - (1 + u3)*v2))) - 
      (1 + u1^2 + u2^2*(-1 + u4)^2 - 2*v1 + v1^2 - 2*v2 - 4*u3*v2 + 
      2*v1*v2 + 2*u3*v1*v2 + v2^2 + 4*u3*v2^2 + u3^2*v2^2 + 
      2*u1*(2 + u2*(-2 + u4) - v1 - 2*v2 - u3*v2) - 
      2*u2*(1 - v1 + v2 + 2*u3*v2 + u4*(-1 + v1 - (1 + u3)*v2)))^2)};


==> anc/toy_model.m <==
(* ::Package:: *)

(*************************************************************************)
(*                                                                       *)
(* Ancillary file to "The Elliptic Double-Box Integral"                  *)
(* by Jacob L. Bourjaily, Andrew J. McLeod, Marcus Spradlin,             *)
(* Matt von Hippel, and Matthias Wilhelm, arXiv:1712.nnnnn.              *)
(*                                                                       *)
(* This file contains the functions Htoy(a) and Q(a) appearing           *)
(* in eq. (13). We include both the compact form of Htoy(a)              *)
(* in terms of the functions involving Goncharov polylogarithms          *)
(* defined by eq. (14), as well as a form involving only classical       *)
(* polylogarithms that are manifestly real-valued in the Euclidean       *)
(* domain over the full integration contour a\in[0,\infty]. We also      *)
(* include the Weierstrass form of the quartic QtoyWeierstrass(s),       *)
(* and the replacement rules that map both forms of Htoy(a) to           *)
(* Weierstrass form.                                                     *)
(*                                                                       *)
(*************************************************************************)

Qtoy = (1+a*(u1+u2))^2-2*a*(1+a*u1)*(1+a*(u1-u2))*u3+a^2*(1+a*u1)^2*u3^2;

rtQtoyDef = Sqrt[Qtoy];

g2toy = 4*((u1 + u2 + u3)^4 - 24 u1*u2*u3*(u1 + u2 + u3))/3;

g3toy = 32*(u1*u2*u3*((u1 + u2 + u3)^3 - 6*u1*u2*u3) - (u1 + u2 + u3)^6/36)/3;
                 
QtoyWeierstrass = 4*s^3 - g2toy*s - g3toy;

rtQToyWeierstrassDef = Sqrt[QtoyWeierstrass];

(*************************************************************************)
(*                                                                       *)
(* We first give the toy model in terms of Goncharov polylogarithms,     *)
(* as the function 'Htoy'. The quantities 'w1' and 'w2' that show        *)
(* up in this expression can be mapped to their definition by replacing  *)
(* them with 'w1Def' and 'w2Def', respectively (similarly for 'rtQtoy'   *)
(* and 'rtQToyWeierstrass'). The map to the Weierstrass form of each     *)
(* of these quantities is provided in the replacement rule               *)
(* 'toyToWeierstrass'.  Also, note that 'a' can be rewritten in          *)
(* terms of s (using w2 and the cross ratios); we provide this           *)
(* map in the replacement rule 'atow2'.                                  *)
(*                                                                       *)
(*************************************************************************)

Ftoy1 = G[{-(1 + w1)^(-1), -1, -1}, a] - G[{-(1 + w1)^(-1), -1, 0}, a] - 
        G[{-(1 + w1)^(-1), 0, -1}, a] + G[{-(1 + w1)^(-1), 0, 0}, a] - 
        G[{-(1 + w1)^(-1), -(1/((1 + w1)*(1 + w2))), 0}, a] - 
        G[{-(1 + w1)^(-1), -((1 + w1 + w2)/((1 + w1)*(1 + w2))), -1}, a] + 
        G[{-(1 + w1)^(-1), -1}, a]*(-Log[-w1*w2]) + 
        G[{-(1 + w1)^(-1), 0}, a]*(Log[-w1*w2]) + 
        G[{-(1 + w1)^(-1), -(1/((1 + w1)*(1 + w2)))}, a]*(-Log[-(1 + w1)*(1 + w2)]) - 
        G[{-(1 + w1)^(-1), -((1 + w1 + w2)/((1 + w1)*(1 + w2)))}, a]*
        Log[((1 + w1)*(1 + w2))/(w1*w2)] + 
        G[{-(1 + w1)^(-1)}, a]*(Log[-1 - w1 - w2]^2/2 + 
         Log[w1*w2]*Log[-((1 + w1)*(1 + w2))] - 
         Log[-1 - w1 - w2]*Log[(1 + w1)*(1 + w2)] + 
         PolyLog[2, ((1 + w1)*(1 + w2))/(1 + w1 + w2)]);
         
Ftoy2 = Ftoy1/.{w1->w2,w2->w1};

Htoy = Ftoy1 - Ftoy2;

w1Def = (a^2*u1*u3-u1*a-a*u2+u3*a-1+rtQtoy)/(2*a*u2);

w2Def = (a^2*u1*u3-u1*a-a*u2+u3*a-1-rtQtoy)/(2*a*u2);

toyToWeierstrass = {a -> (-9*s*(2*u1 + 2*u2 - 2*u3) + 3*(2*u1 + 2*u2 - 2*u3)*
         (u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2) - 
         18*(-2*u1^2*u3 + 2*u1*u2*u3 + 2*u1*u3^2) - 9*rtQToyWeierstrass)/
         (-9*s^2 + 36*u1^2*u3^2 + 6*s*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 
         2*u2*u3 + u3^2) - (u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2)^2),
        w1 -> (-3*u3*(-6*s*u1 + 2*u1^3 + 6*s*u2 + 2*u1^2*u2 - 2*u1*u2^2 - 2*u2^3 - 
         6*s*u3 + 6*u1^2*u3 - 20*u1*u2*u3 - 2*u2^2*u3 + 6*u1*u3^2 + 2*u2*u3^2 + 
         2*u3^3 - 3*rtQToyWeierstrass))/
         ((-3*s + u1^2 + 2*u1*u2 + u2^2 + 2*u1*u3 - 10*u2*u3 + u3^2)*
         (-3*s + u1^2 + 2*u1*u2 + u2^2 + 2*u1*u3 + 2*u2*u3 + u3^2)),
        w2 -> (6*s*u1 - 2*u1^3 + 6*s*u2 - 6*u1^2*u2 - 6*u1*u2^2 - 2*u2^3 - 6*s*u3 - 
         2*u1^2*u3 + 20*u1*u2*u3 - 2*u2^2*u3 + 2*u1*u3^2 + 2*u2*u3^2 + 2*u3^3 + 
         3*rtQToyWeierstrass)/(4*u2*(-3*s + u1^2 + 2*u1*u2 + u2^2 - 
         10*u1*u3 + 2*u2*u3 + u3^2)),
        rtQtoy ->  (162*s^4 + 81*rtQToyWeierstrass*s^2*(2*u1 + 2*u2 - 2*u3) - 
         2592*u1^4*u3^4 + 108*s^3*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + 
         u3^2) - 216*u1^2*(2*u1 + 2*u2 - 2*u3)^2*u3^2*(u1^2 + 2*u1*u2 + u2^2 - 
         4*u1*u3 + 2*u2*u3 + u3^2) + 432*u1^2*u3^2*
         (u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2)^2 - 
         10*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2)^4 + 
         648*u1^2*(2*u1 + 2*u2 - 2*u3)*u3^2*(-2*u1^2*u3 + 2*u1*u2*u3 + 
         2*u1*u3^2) + 54*(2*u1 + 2*u2 - 2*u3)*
         (u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2)^2*
         (-2*u1^2*u3 + 2*u1*u2*u3 + 2*u1*u3^2) - 
         216*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2)*
         (-2*u1^2*u3 + 2*u1*u2*u3 + 2*u1*u3^2)^2 + rtQToyWeierstrass*s*
         (-54*(2*u1 + 2*u2 - 2*u3)*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + 
         u3^2) + 324*(-2*u1^2*u3 + 2*u1*u2*u3 + 2*u1*u3^2)) + 
         s^2*(-216*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2)^2 + 
         486*(2*u1 + 2*u2 - 2*u3)*(-2*u1^2*u3 + 2*u1*u2*u3 + 2*u1*u3^2)) + 
         rtQToyWeierstrass*(324*u1^2*(2*u1 + 2*u2 - 2*u3)*u3^2 + 
         9*(2*u1 + 2*u2 - 2*u3)*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + 
         u3^2)^2 - 108*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2)*
         (-2*u1^2*u3 + 2*u1*u2*u3 + 2*u1*u3^2)) + 
         s*(648*u1^2*(2*u1 + 2*u2 - 2*u3)^2*u3^2 - 1296*u1^2*u3^2*
         (u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2) + 
         84*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2)^3 - 
         324*(2*u1 + 2*u2 - 2*u3)*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + 
         u3^2)*(-2*u1^2*u3 + 2*u1*u2*u3 + 2*u1*u3^2) + 
         648*(-2*u1^2*u3 + 2*u1*u2*u3 + 2*u1*u3^2)^2))/
         (162*s^4 + 2592*u1^4*u3^4 - 216*s^3*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 
         2*u2*u3 + u3^2) - 144*u1^2*u3^2*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 
         2*u2*u3 + u3^2)^2 + 2*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + 
         u3^2)^4 + s^2*(-1296*u1^2*u3^2 + 
         108*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2)^2) + 
         s*(864*u1^2*u3^2*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2) - 
         24*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2)^3))};
         

atow2={a->-4*u2*w2/(s-(u1+u2+u3)^2/3)};

(*************************************************************************)
(*                                                                       *)
(* We now give the toy model in terms of classical polylogarithms        *)
(* that are manifestly real in the Euclidean region where u1, u2,        *)
(* u3, and the modular discriminant are all positive, as the             *)
(* function 'HtoyClassical'. The quantities 'b1' and 'b2' that           *)  
(* show up in this expression can be mapped to their definition by       *)
(* replacing them with 'b1Def' and 'b2Def' respectively (similarly       *)
(* for 'rtQtoy' and 'rtQToyWeierstrass')). The map to the Weierstrass    *)
(* form of each of these quantities is provided in the replacement       *)
(* rule 'toyClassicalToWeierstrass'.                                     *)
(*                                                                       *)
(*************************************************************************)
   
Ftoy1classical = (3*Log[-a^(-1)]*(Log[a/(1 + a - b1)] - Log[(1 + a)/(1 + a - b1)])^2 - 
       3*Log[-b1]^2*Log[b1] - 3*Log[-1 - a]*Log[b1]^2 - 
       3*Log[1 - b1]*Log[b1]^2 + 3*Log[(-1 + b1)/b1]*Log[b1]^2 + 
       6*Log[-b1]*Log[b1]^2 - 3*Log[-1 - a]^2*Log[b1/(1 + a)] + 
       3*Log[-b1]^2*Log[b1/(1 + a)] + 6*Log[-1 - a]*Log[b1]*Log[b1/(1 + a)] - 
       6*Log[-b1]*Log[b1]*Log[b1/(1 + a)] - 3*Log[-1 - a]*Log[b1/(1 + a)]^2 + 
       3*Log[(1 + a - b1)/(1 + a)]*Log[b1/(1 + a)]^2 - 
       3*Log[-((1 + a)/a)]^2*Log[(a*b1)/(1 + a - b1)] - 
       3*Log[(-1 + b1)/b1]*Log[(a*b1)/(1 + a - b1)]^2 + 
       3*Log[(a*b1)/(1 + a - b1)]*Log[-(((1 + a)*b1)/(1 + a - b1))]^2 - 
       Log[-(((1 + a)*b1)/(1 + a - b1))]^3 + 6*Log[-((1 + a)/a)]*
        Log[(a*b1)/(1 + a - b1)]*Log[((1 + a)*b1)/(1 + a - b1)] - 
       6*Log[-(((1 + a)*(-1 + b1))/(1 + a - b1))]*
        Log[-(((1 + a)*b1)/(1 + a - b1))]*Log[((1 + a)*b1)/(1 + a - b1)] - 
       6*Log[(a*b1)/(1 + a - b1)]*Log[-(((1 + a)*b1)/(1 + a - b1))]*
        Log[((1 + a)*b1)/(1 + a - b1)] + 3*Log[-(((1 + a)*b1)/(1 + a - b1))]^
         2*Log[((1 + a)*b1)/(1 + a - b1)] - 3*Log[-((1 + a)/a)]*
        Log[((1 + a)*b1)/(1 + a - b1)]^2 + 
       3*Log[-(((1 + a)*(-1 + b1))/(1 + a - b1))]*
        Log[((1 + a)*b1)/(1 + a - b1)]^2 + 
       3*Log[-(((1 + a)*b1)/(1 + a - b1))]*Log[((1 + a)*b1)/(1 + a - b1)]^2 - 
       2*Log[((1 + a)*b1)/(1 + a - b1)]^3 + 3*Log[1 + a]^2*
        (Log[(1 + a)/(1 + a - b1)] + Log[b1] + 
         Log[((1 + a)*b1)/(1 + a - b1)]) - 
       3*Log[-(((1 + a)*(-1 + b1))/(1 + a - b1))]^2*Log[-(b1/(-1 + b1))] + 
       6*Log[-(((1 + a)*(-1 + b1))/(1 + a - b1))]*
        Log[-(((1 + a)*b1)/(1 + a - b1))]*Log[-(b1/(-1 + b1))] - 
       3*Log[-(((1 + a)*b1)/(1 + a - b1))]^2*Log[-(b1/(-1 + b1))] - 
       3*Log[-(((1 + a)*(-1 + b1))/(1 + a - b1))]*Log[-(b1/(-1 + b1))]^2 + 
       Log[-(b1/(-1 + b1))]^3 + 3*Log[a/(1 + a - b1)]^2*
        (Log[(-1 + b1)/b1] - Log[(-1 + b1)/(-1 - a + b1)]) + 
       3*(Log[(a*b1)/(1 + a - b1)]*(Log[-(((1 + a)*(-1 + b1))/(1 + a - b1))]^
            2 + (-Log[-((1 + a)/a)] + Log[-(((1 + a)*(-1 + b1))/
                (1 + a - b1))])*Log[(a*b1)/(1 + a - b1)]) + 
         (Log[(1 - b1)^(-1)] - Log[a/(1 + a - b1)])*
          Log[(-1 + b1)/(-1 - a + b1)]^2 + Log[a/(1 + a)]*
          (-Log[-(((1 + a)*(-1 + b1))/(1 + a - b1))]^2 + 
           Log[(-1 + b1)/(-1 - a + b1)]^2)) - 3*Log[b1/(1 + a)]^2*
        Log[-((1 + a - b1)/(b1 + a*b1))] + 3*Log[((1 + a)*b1)/(1 + a - b1)]^2*
        Log[1 + a*u1] - 3*Log[-(b1/(-1 + b1))]^2*Log[1 + a*u1] - 
       3*Log[((1 + a)*b1)/(1 + a - b1)]^2*Log[u2] + 3*Log[-(b1/(-1 + b1))]^2*
        Log[u2] - 6*Log[b1]*Log[(1 + a*u1)/u2]*Log[(-1 - a*u1 + u2)/u2] + 
       3*Log[((1 + a)*b1)/(1 + a - b1)]^2*Log[a*u3] - 
       3*Log[-(b1/(-1 + b1))]^2*Log[a*u3] + 3*Log[-(b1/(-1 + b1))]^2*
        Log[(a*(-1 + b1)*u3)/(b1 - a*u3)] + 3*Log[-(b1/(-1 + b1))]*
        Log[(a*(-1 + b1)*u3)/(b1 - a*u3)]^2 + 3*Log[1 - 1/(a*u3)]*
        Log[(a*(-1 + b1)*u3)/(b1 - a*u3)]^2 - 6*Log[-(b1/(-1 + b1))]*
        Log[(a*(-1 + b1)*u3)/(b1 - a*u3)]*Log[(a*b1*u3)/(b1 - a*u3)] - 
       3*Log[((1 + a)*b1)/(1 + a - b1)]*Log[(a*b1*u3)/(b1 - a*u3)]^2 + 
       3*Log[-(b1/(-1 + b1))]*Log[(a*b1*u3)/(b1 - a*u3)]^2 - 
       3*Log[((1 + a)*b1)/(1 + a - b1)]^2*Log[(a*(1 + a - b1)*u3)/
          ((1 + a)*(-b1 + a*u3))] + 6*Log[((1 + a)*b1)/(1 + a - b1)]*
        Log[(a*b1*u3)/(b1 - a*u3)]*Log[(a*(1 + a - b1)*u3)/
          ((1 + a)*(-b1 + a*u3))] - 3*Log[((1 + a)*b1)/(1 + a - b1)]*
        Log[(a*(1 + a - b1)*u3)/((1 + a)*(-b1 + a*u3))]^2 + 
       3*Log[(b1*(-1 + a*(-1 + u3)))/((1 + a)*(-b1 + a*u3))]*
        Log[(a*(1 + a - b1)*u3)/((1 + a)*(-b1 + a*u3))]^2 + 
       6*Log[(a*(-1 + b1)*u3)/(b1 - a*u3)]*Log[(a*b1*u3)/(b1 - a*u3)]*
        Log[(a*b1*u3)/(-b1 + a*u3)] - 6*Log[(a*b1*u3)/(b1 - a*u3)]*
        Log[(a*(1 + a - b1)*u3)/((1 + a)*(-b1 + a*u3))]*
        Log[(a*b1*u3)/(-b1 + a*u3)] - 3*Log[(a*(-1 + b1)*u3)/(b1 - a*u3)]*
        Log[(a*b1*u3)/(-b1 + a*u3)]^2 + 
       3*Log[(a*(1 + a - b1)*u3)/((1 + a)*(-b1 + a*u3))]*
        Log[(a*b1*u3)/(-b1 + a*u3)]^2 + 3*Log[1 + a]*
        (-Log[-(((1 + a)*b1)/(1 + a - b1))]^2 + Log[-(b1/(-1 + b1))]^2 + 
         Log[b1]*(2*Log[-1 - a] - Log[b1] + 2*Log[b1/(-1 - a + b1)]) - 
         Log[((1 + a)*b1)/(1 + a - b1)]*(Log[((1 + a)*b1)/(1 + a - b1)] + 
           2*(Log[1 + a*u1] - Log[u2] + Log[a*u3] - Log[(a*b1*u3)/(b1 - 
                a*u3)])) - 2*Log[(a*b1*u3)/(b1 - a*u3)]*
          Log[(a*b1*u3)/(-b1 + a*u3)] + Log[(a*b1*u3)/(-b1 + a*u3)]^2) - 
       3*(-2*Log[a/(1 + a - b1)]*Log[(1 + a)/(1 + a - b1)]*
          Log[b1/(-1 - a + b1)] + Log[(1 + a)/(1 + a - b1)]^2*
          Log[b1/(-1 - a + b1)] + 2*Log[(1 - b1)^(-1)]*
          Log[(-1 + b1)/(-1 - a + b1)]*Log[b1/(-1 - a + b1)] - 
         Log[(1 - b1)^(-1)]*Log[b1/(-1 - a + b1)]^2 + Log[(1 - b1)^(-1)]*
          Log[(-1 + b1)/(b1 - a*u3)]^2 + Log[1 - 1/(a*u3)]*
          Log[(-1 + b1)/(b1 - a*u3)]^2 - 2*Log[(1 - b1)^(-1)]*
          Log[(-1 + b1)/(b1 - a*u3)]*Log[b1/(b1 - a*u3)] + 
         Log[(1 - b1)^(-1)]*Log[b1/(b1 - a*u3)]^2 - Log[(1 + a)/(1 + a - b1)]*
          ((2*Log[(-1 + b1)/(-1 - a + b1)] - Log[b1/(-1 - a + b1)])*
            Log[b1/(-1 - a + b1)] + (Log[b1/(b1 - a*u3)] - 
             Log[(1 + a - b1)/(-b1 + a*u3)])^2) + 
         (-Log[(-1 + a*(-1 + u3))/(a*u3)] + Log[(1 + a - a*u3)/(b1 - a*u3)])*
          Log[(1 + a - b1)/(-b1 + a*u3)]^2 + 2*Log[(-1 + b1)/(b1 - a*u3)]*
          Log[b1/(b1 - a*u3)]*Log[(a*u3)/(-b1 + a*u3)] - 
         2*Log[b1/(b1 - a*u3)]*Log[(1 + a - b1)/(-b1 + a*u3)]*
          Log[(a*u3)/(-b1 + a*u3)] - Log[(-1 + b1)/(b1 - a*u3)]^2*
          Log[(-1 + a*u3)/(-b1 + a*u3)]) - 
       3*Log[(a*(1 + a - b1)*u3)/((1 + a)*(-b1 + a*u3))]^2*
        Log[-((1 + a - a*u3)/(a*u3 + a^2*u3))] - 
       3*Log[(a*(-1 + b1)*u3)/(b1 - a*u3)]^2*
        Log[(b1 - a*b1*u3)/(b1 - a*u3)] + 3*Log[(1 + a*u1)/u2]^2*
        Log[(b1*(1 + a*u1 - u2))/(b1*(1 + a*u1 - u2) - a*(1 + a*u1)*u3)] - 
       Log[-((a*b1*(1 + a*u1)*u3)/(b1*(-1 - a*u1 + u2) + a*(1 + a*u1)*u3))]*
        (3*Log[(a*(1 + a*u1)*u3)/u2]^2 - 3*Log[(a*(1 + a*u1)*u3)/u2]*
          Log[-((a*b1*(1 + a*u1)*u3)/(b1*(-1 - a*u1 + u2) + a*(1 + a*u1)*
               u3))] + Log[-((a*b1*(1 + a*u1)*u3)/(b1*(-1 - a*u1 + u2) + 
              a*(1 + a*u1)*u3))]^2) + 3*(Log[-((a*(1 + a*u1)*u3)/u2)] - 
         Log[-((a*b1*(1 + a*u1)*u3)/(b1*(-1 - a*u1 + u2) + a*(1 + a*u1)*
              u3))])*(Log[-((a*(1 + a*u1)*u3)/u2)] - 
         2*Log[(a*(1 + a*u1)*u3)/u2] + Log[-((a*b1*(1 + a*u1)*u3)/
            (b1*(-1 - a*u1 + u2) + a*(1 + a*u1)*u3))])*
        Log[(b1*(-1 - a*u1 + u2) + a*(1 + a*u1)*u3)/(b1*u2)] - 
       3*(Log[b1^(-1) - 1/(a*u3)] - Log[((1 + a*u1)*(b1 - a*u3))/(b1*u2)] + 
         Log[-((a*b1*(1 + a*u1)*u3)/(b1*(-1 - a*u1 + u2) + a*(1 + a*u1)*
              u3))])*Log[(b1*(-1 - a*u1 + u2) + a*(1 + a*u1)*u3)/(b1*u2)]^2 - 
       Pi^2*(Log[-(((1 + a)*(-1 + b1))/(1 + a - b1))] + Log[b1] + 
         Log[b1/(1 + a)] + Log[(a*b1)/(1 + a - b1)] + 
         Log[-(((1 + a)*b1)/(1 + a - b1))] + 
         2*Log[((1 + a)*b1)/(1 + a - b1)] - Log[-(b1/(-1 + b1))] - 
         Log[(a*(-1 + b1)*u3)/(b1 - a*u3)] + Log[(a*(1 + a - b1)*u3)/
           ((1 + a)*(-b1 + a*u3))] + Log[-((a*b1*(1 + a*u1)*u3)/
            (b1*(-1 - a*u1 + u2) + a*(1 + a*u1)*u3))] + 
         Log[(b1*(-1 - a*u1 + u2) + a*(1 + a*u1)*u3)/(b1*u2)]) + 
       6*Log[(1 + a*u1)/u2]*(Log[(-1 - a*u1 + u2)/u2] - 
         Log[(b1*(1 + a*u1 - u2))/(b1*(1 + a*u1 - u2) - a*(1 + a*u1)*u3)])*
        Log[(b1*(-1 - a*u1 + u2) + a*(1 + a*u1)*u3)/(a*u2*u3)] + 
       3*(Log[1 - b1/(a*u3)] - Log[-(((1 + a*u1 - u2)*(-b1 + a*u3))/
            (a*u2*u3))] + Log[(b1*(1 + a*u1 - u2))/(b1*(1 + a*u1 - u2) - 
            a*(1 + a*u1)*u3)])*Log[(b1*(-1 - a*u1 + u2) + a*(1 + a*u1)*u3)/
           (a*u2*u3)]^2)/6 + Log[(-1 + b1)/(-1 - a + b1)]*
      PolyLog[2, (1 + a)^(-1)] - Log[(a*b1)/(1 + a - b1)]*
      PolyLog[2, (1 + a)/a] - Log[a/(1 + a - b1)]*
      PolyLog[2, a/(1 + a - b1)] + Log[a/((1 + a)*(1 + a - b1))]*
      PolyLog[2, (1 + a)/(1 + a - b1)] + 
     Log[-(((1 + a)*(-1 + b1))/(1 + a - b1))]*
      PolyLog[2, -(((1 + a)*(-1 + b1))/(1 + a - b1))] + 
     Log[a/(1 + a - b1)]*PolyLog[2, b1^(-1)] - Log[b1]*PolyLog[2, b1] + 
     Log[b1/(1 + a)]*PolyLog[2, b1/(1 + a)] + Log[(a*b1)/(1 + a - b1)]*
      PolyLog[2, (a*b1)/(1 + a - b1)] - 
     Log[((1 + a*u1)*(-b1 + a*u3))/((1 + a - b1)*u2)]*
      PolyLog[2, b1/(-1 + b1)] - Log[(-1 + b1)/(-1 - a + b1)]*
      PolyLog[2, (-1 + b1)/(-1 - a + b1)] + 
     (Log[-(((-1 + b1)*(1 + a*u1))/((1 + a)*(1 + a - b1)*u2))] - 
       Log[(1 + a - b1)/(-b1 + a*u3)])*PolyLog[2, b1/(-1 - a + b1)] + 
     Log[(-b1 - a*b1*u1 + b1*u2 + a*u3 + a^2*u1*u3)/(a*b1*u2*u3)]*
      PolyLog[2, (1 + a*u1)/u2] - Log[b1]*PolyLog[2, (-1 - a*u1 + u2)/u2] + 
     Log[(b1 - a*u3)/(-1 + b1)]*PolyLog[2, 1/(a*u3)] + 
     Log[(1 + a - b1)/(-b1 + a*u3)]*PolyLog[2, (1 + a)/(a*u3)] + 
     Log[(-b1 - a*b1*u1 + b1*u2 + a*u3 + a^2*u1*u3)/(a*u2*u3)]*
      PolyLog[2, b1/(a*u3)] + Log[(-1 + b1)/(b1 - a*u3)]*
      PolyLog[2, (-1 + b1)/(b1 - a*u3)] + Log[-((1 + a - b1)/(-1 + b1))]*
      PolyLog[2, b1/(b1 - a*u3)] - Log[(1 + a - b1)/(-b1 + a*u3)]*
      PolyLog[2, (1 + a - b1)/(-b1 + a*u3)] + 
     Log[(a*(1 + a - b1)*u3)/((1 + a)*(-b1 + a*u3))]*
      PolyLog[2, (a*(1 + a - b1)*u3)/((1 + a)*(-b1 + a*u3))] + 
     Log[-((-b1 + a*u3)/(a*(-1 + b1)*u3))]*PolyLog[2, 
       -((a*(-1 + b1)*u3)/(-b1 + a*u3))] - 
     Log[(-b1 - a*b1*u1 + b1*u2 + a*u3 + a^2*u1*u3)/(a*(1 + a*u1)*u3)]*
      PolyLog[2, (a*(1 + a*u1)*u3)/(-b1 - a*b1*u1 + b1*u2 + a*u3 + 
         a^2*u1*u3)] + Log[(-b1 - a*b1*u1 + b1*u2 + a*u3 + a^2*u1*u3)/
        (b1*u2)]*PolyLog[2, (-b1 - a*b1*u1 + b1*u2 + a*u3 + a^2*u1*u3)/
        (b1*u2)] - Log[(-b1 - a*b1*u1 + b1*u2 + a*u3 + a^2*u1*u3)/(a*u2*u3)]*
      PolyLog[2, (-b1 - a*b1*u1 + b1*u2 + a*u3 + a^2*u1*u3)/(a*u2*u3)] + 
     PolyLog[3, a/(1 + a - b1)] - PolyLog[3, (1 + a)/(1 + a - b1)] - 
     PolyLog[3, -(((1 + a)*(-1 + b1))/(1 + a - b1))] - 
     PolyLog[3, (1 + a)/b1] + PolyLog[3, b1] - PolyLog[3, b1/(1 + a)] - 
     PolyLog[3, (a*b1)/(1 + a - b1)] + PolyLog[3, b1/(-1 + b1)] + 
     PolyLog[3, (-1 + b1)/(-1 - a + b1)] - 2*PolyLog[3, b1/(-1 - a + b1)] - 
     PolyLog[3, b1/(a*u3)] - PolyLog[3, (-1 + b1)/(b1 - a*u3)] + 
     PolyLog[3, (1 + a - b1)/(-b1 + a*u3)] - 
     PolyLog[3, (a*(1 + a - b1)*u3)/((1 + a)*(-b1 + a*u3))] + 
     PolyLog[3, -((a*(-1 + b1)*u3)/(-b1 + a*u3))] - 
     PolyLog[3, (a*(1 + a*u1)*u3)/(-b1 - a*b1*u1 + b1*u2 + a*u3 + 
        a^2*u1*u3)] - PolyLog[3, (-b1 - a*b1*u1 + b1*u2 + a*u3 + a^2*u1*u3)/
       (b1*u2)] + PolyLog[3, (-b1 - a*b1*u1 + b1*u2 + a*u3 + a^2*u1*u3)/
       (a*u2*u3)];
       
Ftoy2classical = Ftoy1classical/.{b1->b2,b2->b1};

HtoyClassical = Ftoy1classical - Ftoy2classical;

b1Def = (1+a*u1+a*u2+a*u3+a^2u1*u3+rtQtoy)/(2(1+a*u1));

b2Def = (1+a*u1+a*u2+a*u3+a^2u1*u3-rtQtoy)/(2(1+a*u1));

toyClassicalToWeierstrass = {a -> (-9*s*(2*u1 + 2*u2 - 2*u3) + 3*(2*u1 + 2*u2 - 2*u3)*
         (u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2) - 
         18*(-2*u1^2*u3 + 2*u1*u2*u3 + 2*u1*u3^2) - 9*rtQToyWeierstrass)/
         (-9*s^2 + 36*u1^2*u3^2 + 6*s*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 
         2*u2*u3 + u3^2) - (u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2)^2),
        b1 -> 1 - (12*u2*u3)/(-3*s + (u1 + u2 + u3)^2) + 
         (9*rtQToyWeierstrass*u2 + 6*u2*(-(u1 + u2)^3 + 3*s*(u1 + u2 - u3) - 
         (u1^2 - 10*u1*u2 + u2^2)*u3 + (u1 + u2)*u3^2 + u3^3))/
         (9*s^2 + 9*rtQToyWeierstrass*u1 - 5*u1^4 - 14*u1^3*(u2 + u3) - 
         2*u1*(u2 + u3)^3 + (u2 + u3)^4 + 6*s*(2*u1 - u2 - u3)*(u1 + u2 + u3) - 
         12*u1^2*(u2^2 - 4*u2*u3 + u3^2)),
        b2 -> (-3*u3*(rtQToyWeierstrass*(9*s + 33*u1^2 - 6*u1*(u2 + u3) - 
         3*(u2 + u3)^2) + 2*(-9*u1^5 + 9*s^2*(3*u1 - u2 - u3) - 
         25*u1^4*(u2 + u3) - 6*u1^2*(u2 - u3)^2*(u2 + u3) - (u2 + u3)^5 - 
         u1*(u2 + u3)^2*(u2^2 - 10*u2*u3 + u3^2) - 
         2*u1^3*(11*u2^2 - 56*u2*u3 + 11*u3^2) + 
         6*s*(3*u1^3 + u1^2*(u2 + u3) + (u2 + u3)^3 - 
         u1*(u2^2 + 8*u2*u3 + u3^2)))))/
         ((-3*s + u1^2 + 2*u1*(u2 - 5*u3) + (u2 + u3)^2)*
         (9*s^2 + 9*rtQToyWeierstrass*u1 - 5*u1^4 - 14*u1^3*(u2 + u3) - 
         2*u1*(u2 + u3)^3 + (u2 + u3)^4 + 6*s*(2*u1 - u2 - u3)*(u1 + u2 + u3) - 
         12*u1^2*(u2^2 - 4*u2*u3 + u3^2))),
        rtQtoy ->  (162*s^4 + 81*rtQToyWeierstrass*s^2*(2*u1 + 2*u2 - 2*u3) - 
         2592*u1^4*u3^4 + 108*s^3*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + 
         u3^2) - 216*u1^2*(2*u1 + 2*u2 - 2*u3)^2*u3^2*(u1^2 + 2*u1*u2 + u2^2 - 
         4*u1*u3 + 2*u2*u3 + u3^2) + 432*u1^2*u3^2*
         (u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2)^2 - 
         10*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2)^4 + 
         648*u1^2*(2*u1 + 2*u2 - 2*u3)*u3^2*(-2*u1^2*u3 + 2*u1*u2*u3 + 
         2*u1*u3^2) + 54*(2*u1 + 2*u2 - 2*u3)*
         (u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2)^2*
         (-2*u1^2*u3 + 2*u1*u2*u3 + 2*u1*u3^2) - 
         216*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2)*
         (-2*u1^2*u3 + 2*u1*u2*u3 + 2*u1*u3^2)^2 + rtQToyWeierstrass*s*
         (-54*(2*u1 + 2*u2 - 2*u3)*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + 
         u3^2) + 324*(-2*u1^2*u3 + 2*u1*u2*u3 + 2*u1*u3^2)) + 
         s^2*(-216*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2)^2 + 
         486*(2*u1 + 2*u2 - 2*u3)*(-2*u1^2*u3 + 2*u1*u2*u3 + 2*u1*u3^2)) + 
         rtQToyWeierstrass*(324*u1^2*(2*u1 + 2*u2 - 2*u3)*u3^2 + 
         9*(2*u1 + 2*u2 - 2*u3)*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + 
         u3^2)^2 - 108*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2)*
         (-2*u1^2*u3 + 2*u1*u2*u3 + 2*u1*u3^2)) + 
         s*(648*u1^2*(2*u1 + 2*u2 - 2*u3)^2*u3^2 - 1296*u1^2*u3^2*
         (u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2) + 
         84*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2)^3 - 
         324*(2*u1 + 2*u2 - 2*u3)*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + 
         u3^2)*(-2*u1^2*u3 + 2*u1*u2*u3 + 2*u1*u3^2) + 
         648*(-2*u1^2*u3 + 2*u1*u2*u3 + 2*u1*u3^2)^2))/
         (162*s^4 + 2592*u1^4*u3^4 - 216*s^3*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 
         2*u2*u3 + u3^2) - 144*u1^2*u3^2*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 
         2*u2*u3 + u3^2)^2 + 2*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + 
         u3^2)^4 + s^2*(-1296*u1^2*u3^2 + 
         108*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2)^2) + 
         s*(864*u1^2*u3^2*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2) - 
         24*(u1^2 + 2*u1*u2 + u2^2 - 4*u1*u3 + 2*u2*u3 + u3^2)^3))};

